Transfer Matrices and Partition-Function Zeros for Antiferromagnetic Potts Models I. General Theory and Square-Lattice Chromatic Polynomial

We study the chromatic polynomials (= zero-temperature antiferromagnetic Potts-model partition functions) P_G(q) for m \times n rectangular subsets of the square lattice, with m \le 8 (free or periodic transverse boundary conditions) and n arbitrary (free longitudinal boundary conditions), using a transfer matrix in the Fortuin-Kasteleyn representation. In particular, we extract the limiting curves of partition-function zeros when n \to\infty, which arise from the crossing in modulus of dominant eigenvalues (Beraha-Kahane-Weiss theorem). We also provide evidence that the Beraha numbers B_2,B_3,B_4,B_5 are limiting points of partition-function zeros as n \to\infty whenever the strip width m is \ge 7 (periodic transverse b.c.) or \ge 8 (free transverse b.c.). Along the way, we prove that a noninteger Beraha number (except perhaps B_{10}) cannot be a chromatic root of any graph.

==> transfer1.m <==
(* transfer1.m 

   Created: Apr/13/2000 

   We give the transfer matrix, the left and right vectors and the 
   determinant det D(q) for square-lattice strips of width 2 <= m <= 8 and 
   free and cylindrical boundary conditions. 

   For each width we give the basis v_P. The real basis w_P is obtained by 
   applying the operator H: w_P = H v_P.  
*)    

(* Partition function for FREE boundary conditions *) 
(* (m,n) are the (width,length) of the strip       *)

ZFF[m_][n_] := Factor[Expand[ VFF[m].MatrixPower[TFF[m],n-1].UFF[m] ]];
                              
(* Partition function for CYLINDRICAL boundary conditions *)
(* (m,n) are the (width,length) of the strip              *)

ZPF[m_][n_] := Factor[Expand[ VPF[m].MatrixPower[TPF[m],n-1].UPF[m] ]];


(* ----------------------------------------------- 
   SQUARE 2F x nF 
   basis 
   1  {{1},{2}}
   ----------------------------------------------- *)

TFF[2] = {{3 - 3*q + q^2}}; 

VFF[2] = {(-1 + q)*q}; 

UFF[2] = {1}; 

DFF[2] = (-1 + q)*q; 

(* -----------------------------------------------
   SQUARE 3F x nF 
   basis    
   1  {{1},{2},{3}} 
   2  {{1,3},{2}} 
   ----------------------------------------------- *)

TFF[3] = {{-8 + 10*q - 5*q^2 + q^3, 5 - 4*q + q^2}, {1, -2 + q}}; 

VFF[3] = {(-1 + q)^2*q, (-1 + q)*q}; 

UFF[3] = {1,0}; 

DFF[3] = (-2 + q)*(-1 + q)^2*q^2; 

(* -----------------------------------------------
   SQUARE 4F x nF
   basis   
   1  {{1},{2},{3},{4}} 
   2  {{1,3},{2},{4}} + {{1},{2,4},{3}}           
   3  {{1,4},{2},{3}} 
   ----------------------------------------------- *)

TFF[4] = {{21 - 32*q + 21*q^2 - 7*q^3 + q^4, 2*(-12 + 14*q - 6*q^2 + q^3), 
          -20 + 19*q - 7*q^2 + q^3}, {-2 + q, 5 - 4*q + q^2, 3 - q}, 
          {-1, -2*(-2 + q), 7 - 5*q + q^2}}; 

VFF[4] = {(-1 + q)^3*q, 2*(-1 + q)^2*q, (-2 + q)*(-1 + q)*q}; 

UFF[4] = {1,0,0}; 

DFF[4] = 
2*(-2 + q)^2*(-1 + q)^3*q^3*(1 - 3*q + q^2)*(-17 + 27*q - 13*q^2 + 2*q^3)^2; 


(* -----------------------------------------------
   SQUARE 5F x nF
   basis   
   1  {{1},{2},{3},{4},{5}}
   2  {{1,3},{2},{4},{5}} + {{1},{2},{3,5},{4}}
   3  {{1},{2,4},{3},{5}} 
   4  {{1,4},{2},{3},{5}} + {{1},{2,5},{3},{4}}
   5  {{1,5},{2},{3},{4}}
   6  {{1,3,5},{2},{4}}
   7  {{1,5},{2,4},{3}}
   ----------------------------------------------- *)

TFF[5] = {{-55 + 99*q - 80*q^2 + 36*q^3 - 9*q^4 + q^5,
   2*(31 - 45*q + 27*q^2 - 8*q^3 + q^4), 28 - 44*q + 27*q^2 - 8*q^3 + q^4,
   2*(47 - 63*q + 34*q^2 - 9*q^3 + q^4), 61 - 70*q + 35*q^2 - 9*q^3 + q^4,
   -16 + 18*q - 7*q^2 + q^3, -19 + 19*q - 7*q^2 + q^3},
  {5 - 4*q + q^2, -12 + 14*q - 6*q^2 + q^3, -2 + q, -9 + 6*q - q^2,
   -5 + 2*q, 4 - 4*q + q^2, 1},
  {4 - 4*q + q^2, 2*(-2 + q), -8 + 12*q - 6*q^2 + q^3, -2*(6 - 5*q + q^2),
   2*(-3 + q), 1, 6 - 5*q + q^2},
  {2 - q, -5 + 4*q - q^2, -4 + 4*q - q^2, -17 + 18*q - 7*q^2 + q^3,
   -8 + 5*q - q^2, 2 - q, 2 - q},
  {1, 2*(-2 + q), -2 + q, -2*(7 - 5*q + q^2), -20 + 19*q - 7*q^2 + q^3,
   4 - 4*q + q^2, 7 - 5*q + q^2},
  {-1, -2*(-2 + q), 1, -2*(-3 + q), 5 - 2*q, -4 + 4*q - q^2, -1},
  {0, 0, 0, 0, 1, 0, -2 + q}}; 

VFF[5] = {(-1 + q)^4*q, 2*(-1 + q)^3*q, (-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^2*q,
          (-1 + q)*q*(3 - 3*q + q^2), (-1 + q)^2*q, (-1 + q)^2*q}; 

UFF[5] = {1,0,0,0,0,0,0};  

DFF[5] = 4*(-3 + q)^7*(-2 + q)^6*(-1 + q)^13*q^7*(1 - 3*q + q^2)^3*
  (-1748205119454 + 34703711834205*q - 333987620205457*q^2 + 
     2076168970883344*q^3 - 9369545715963940*q^4 + 32707200852498026*q^5 - 
     91881317120963217*q^6 + 213370992644279221*q^7 - 
     417583876771746989*q^8 + 698739257676104430*q^9 - 
     1010822501477987279*q^10 + 1275329860553337675*q^11 - 
     1413170268760890248*q^12 + 1383048028533622556*q^13 - 
     1200947761023369188*q^14 + 928613838745268697*q^15 - 
     641227705611255273*q^16 + 396274853900767783*q^17 - 
     219508881550291897*q^18 + 109088816917429660*q^19 - 
     48654618084970715*q^20 + 19469984926901301*q^21 - 
     6984166287401696*q^22 + 2242271877199841*q^23 - 642807759049374*q^24 + 
     164029005254211*q^25 - 37102733717071*q^26 + 7399813661293*q^27 - 
     1292442625136*q^28 + 195978219022*q^29 - 25512945965*q^30 + 
     2810153610*q^31 - 256814683*q^32 + 18950324*q^33 - 1084873*q^34 + 
     45210*q^35 - 1220*q^36 + 16*q^37)^2; 

(* -----------------------------------------------
   SQUARE 6F x nF
   basis 
   1  {{1},{2},{3},{4},{5},{6}}
   2  {{1,3},{2},{4},{5},{6}} + {{1},{2},{3},{4,6},{5}} 
   3  {{1,4},{2},{3},{5},{6}} + {{1},{2},{3,6},{4},{5}} 
   4  {{1,5},{2},{3},{4},{6}} + {{1},{2,6},{3},{4},{5}} 
   5  {{1,6},{2},{3},{4},{5}} 
   6  {{1},{2,4},{3},{5},{6}} + {{1},{2},{3,5},{4},{6}} 
   7  {{1},{2,5},{3},{4},{6}} 
   8  {{1,3,5},{2},{4},{6}}   + {{1},{2,4,6},{3},{5}}
   9  {{1,3,6},{2},{4},{5}}   + {{1,4,6},{2},{3},{5}} 
   10 {{1,3},{2},{4,6},{5}} 
   11 {{1,5},{2,4},{3},{6}}   + {{1},{2,6},{3,5},{4}} 
   12 {{1,6},{2,4},{3},{5}}   + {{1,6},{2},{3,5},{4}} 
   13 {{1,6},{2,5},{3},{4}} 
   ----------------------------------------------- *)

TFF[6] = {{144 - 299*q + 286*q^2 - 160*q^3 + 55*q^4 - 11*q^5 + q^6, 
   2*(-81 + 140*q - 106*q^2 + 44*q^3 - 10*q^4 + q^5), 
   2*(-121 + 197*q - 139*q^2 + 53*q^3 - 11*q^4 + q^5), 
   2*(-142 + 220*q - 147*q^2 + 54*q^3 - 11*q^4 + q^5), 
   -170 + 234*q - 149*q^2 + 54*q^3 - 11*q^4 + q^5, 
   2*(-72 + 134*q - 105*q^2 + 44*q^3 - 10*q^4 + q^5), 
   -108 + 190*q - 138*q^2 + 53*q^3 - 11*q^4 + q^5, 
   2*(36 - 56*q + 33*q^2 - 9*q^3 + q^4), 
   2*(61 - 80*q + 41*q^2 - 10*q^3 + q^4), 45 - 62*q + 34*q^2 - 9*q^3 + q^4, 
   2*(45 - 62*q + 34*q^2 - 9*q^3 + q^4), 
   2*(70 - 86*q + 42*q^2 - 10*q^3 + q^4), 74 - 87*q + 42*q^2 - 10*q^3 + q^4}, 
  {-13 + 14*q - 6*q^2 + q^3, 33 - 46*q + 27*q^2 - 8*q^3 + q^4, 
   22 - 22*q + 8*q^2 - q^3, 18 - 14*q + 3*q^2, 10 - 6*q + q^2, 
   9 - 8*q + 2*q^2, 6 - 5*q + q^2, -10 + 13*q - 6*q^2 + q^3, 
   -20 + 22*q - 8*q^2 + q^3, -14 + 17*q - 7*q^2 + q^3, 2*(-2 + q), 
   -9 + 6*q - q^2, -3 + q}, {-5 + 4*q - q^2, 12 - 14*q + 6*q^2 - q^3, 
   38 - 54*q + 32*q^2 - 9*q^3 + q^4, 21 - 20*q + 7*q^2 - q^3, 
   10 - 6*q + q^2, 12 - 14*q + 6*q^2 - q^3, 6 - 5*q + q^2, 
   -2*(4 - 4*q + q^2), -20 + 22*q - 8*q^2 + q^3, -4 + 4*q - q^2, 
   -5 + 4*q - q^2, -9 + 6*q - q^2, -3 + q}, 
  {-2 + q, 5 - 4*q + q^2, 17 - 18*q + 7*q^2 - q^3, 
   48 - 63*q + 34*q^2 - 9*q^3 + q^4, 21 - 19*q + 7*q^2 - q^3, 
   2*(4 - 4*q + q^2), 14 - 17*q + 7*q^2 - q^3, -10 + 13*q - 6*q^2 + q^3, 
   -13 + 10*q - 2*q^2, -2 + q, -16 + 18*q - 7*q^2 + q^3, -15 + 11*q - 2*q^2, 
   -7 + 5*q - q^2}, {-1, -2*(-2 + q), 2*(7 - 5*q + q^2), 
   -2*(-20 + 19*q - 7*q^2 + q^3), 54 - 65*q + 34*q^2 - 9*q^3 + q^4, 
   -2*(-2 + q), 7 - 5*q + q^2, -2*(4 - 4*q + q^2), 
   2*(-14 + 17*q - 7*q^2 + q^3), -4 + 4*q - q^2, -2*(7 - 5*q + q^2), 
   2*(-23 + 23*q - 8*q^2 + q^3), -27 + 24*q - 8*q^2 + q^3}, 
  {-10 + 13*q - 6*q^2 + q^3, 9 - 8*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   23 - 19*q + 4*q^2, 13 - 7*q + q^2, 24 - 40*q + 26*q^2 - 8*q^3 + q^4, 
   12 - 16*q + 7*q^2 - q^3, -10 + 13*q - 6*q^2 + q^3, -9 + 6*q - q^2, 
   -2 + q, -16 + 18*q - 7*q^2 + q^3, -24 + 23*q - 8*q^2 + q^3, 
   -9 + 6*q - q^2}, {-4 + 4*q - q^2, -2*(-2 + q), 2*(6 - 5*q + q^2), 
   -2*(-16 + 18*q - 7*q^2 + q^3), 11 - 6*q + q^2, 
   -2*(-8 + 12*q - 6*q^2 + q^3), 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   -2*(4 - 4*q + q^2), 2*(-3 + q), -1, -2*(4 - 4*q + q^2), 
   -2*(8 - 6*q + q^2), -21 + 22*q - 8*q^2 + q^3}, 
  {2 - q, -5 + 4*q - q^2, -9 + 6*q - q^2, -2*(7 - 5*q + q^2), 2*(-3 + q), 
   -6 + 5*q - q^2, -6 + 5*q - q^2, 9 - 12*q + 6*q^2 - q^3, 9 - 6*q + q^2, 
   2 - q, -2*(-2 + q), 8 - 5*q + q^2, 3 - q}, 
  {1, 2*(-2 + q), -10 + 6*q - q^2, -13 + 7*q - q^2, -10 + 6*q - q^2, -3 + q, 
   -3 + q, 6 - 5*q + q^2, 20 - 22*q + 8*q^2 - q^3, 4 - 4*q + q^2, 3 - q, 
   9 - 6*q + q^2, 3 - q}, {1, 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 
   4 - 4*q + q^2, 0, 0, 0}, {0, 0, 0, -2 + q, -1, 0, 0, 0, 0, 0, 
   4 - 4*q + q^2, 2 - q, 0}, {0, 0, 0, -1, -3 + q, 0, 0, 0, 0, 0, 2 - q, 
   7 - 5*q + q^2, 3 - q}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2*(-2 + q), 
   7 - 5*q + q^2}}; 

VFF[6] = {(-1 + q)^5*q, 2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, 
  2*(-1 + q)^2*q*(3 - 3*q + q^2), (-2 + q)*(-1 + q)*q*(2 - 2*q + q^2), 
  2*(-1 + q)^4*q, (-2 + q)*(-1 + q)^3*q, 2*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^2*q, (-1 + q)^3*q, 2*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^2*q, (-2 + q)*(-1 + q)^2*q}; 

UFF[6] = {1,0,0,0,0,0,0,0,0,0,0,0,0}; 

DFF[6] = 256*(-3 + q)^27*(-2 + q)^12*(-1 + q)^23*q^13*(1 - 3*q + q^2)^8*
  (-1 + 6*q - 5*q^2 + q^3)*(-4986608271577343546265052131926811650376686393\
00060438572396954432364544 + 5152478784963481889668405382435659984109884978\
3486829424770148664019239680*q - 
     2641409254050757267099363515286494960176720772378478277616304572026686\
923936*q^2 + 89564557149599028103903012023397042152921452727207671541345867\
189783711367968*q^3 - 22593852528777545228193913780368851019576702840643067\
09811752035697393882673390*q^4 + 
     4522003584535887512479384996133771557562414225532306615841050372319885\
6982830779*q^5 - 7477769800030017743474895459586344920302954684707651153403\
27904828546298016673976*q^6 + 105053602574994136876066615008173759360130828\
55665737116665901041877984224246627246*q^7 - 
     1279491138691087571211119864459362007347145190257434778545399092970684\
17313407432303*q^8 + 137180103770925891907223934657729544769735544584344202\
3757592449556154483379859023327*q^9 - 
     1310161247041654836732892076549677628580119970973930233932398694909961\
0195572150777337*q^10 + 112513426939119229623957237304284144871373540727524\
103593519919410740781772732845058546*q^11 - 
     8753103832366957262455794401477059439720522901595861650769081583181898\
30961872403938107*q^12 + 62051702446324665773796132795159553760142009043093\
58727143402223206500328105839144841170*q^13 - 
     4026703128353595135122745423834813614361827020337837593659517615782046\
3438094239708913531*q^14 + 239977224644599882569278168947935134866546022810\
751862656500315044629012059989128536411717*q^15 - 
     1316016191701890773912681637841841616552113067738436783287988614205388\
020558773722930044625*q^16 + 6643417881228171024564746236412880482048835393\
176990580076231369687089691031519301178785780*q^17 - 
     3081849001664525351072850213475143766082085264343125260956300677994912\
2296767970523924856941*q^18 + 130719107725697570622046115399670422704879045\
250732678798998879399399058330664384300707745205*q^19 - 
     5014226345603976269464502242509284505863724341214690839919094104181516\
28453553653164382061725*q^20 + 
     1698526244984515605690511491011681779057882933630719149042344091156492\
566217794265422323351593*q^21 - 
     4790575067891081646876436154671583762866067100853261405753244915768867\
875564813986489653800882*q^22 + 
     9122678376144784364289015885499731254308475803653058001612985865025284\
754015590569517027436844*q^23 + 
     5960197887755171884832297455590907859929759876827316537913065913599723\
767701087434960168597723*q^24 - 
     1790836833745760027178818278201768130221172006880597164696064486056919\
82635859039523424081958191*q^25 + 
     1203169593034854358475440893149482117693993144018436423414451792591703\
288877775817295890557185599*q^26 - 
     6050689397887093552689309012034643948778190932868253816497879061112747\
296479075499473425828076839*q^27 + 
     2620615070441170401507574977695364549097650792719763048825320199924887\
3273368720172595627970662432*q^28 - 
     1025523500796318351683171203540251035048008164298138800164685573707109\
63087273524223120535845938142*q^29 + 
     3709034271313764080617917209175956257946808363063985381088618951093964\
16984525561370207790471913584*q^30 - 
     1255694370638786470265498592284666369585477242412005893669203838419775\
478448144674537548469873817372*q^31 + 
     4011545015906351208121890222924382436938557412338122653158838207277799\
564463311178719129063113948700*q^32 - 
     1216021356168817365978306735037860384719219818156597239576351553138320\
2054199755015163285974100651240*q^33 + 
     3511716827143948097946148417424013395639202372428264571562463356124783\
2956152108947688467656368697372*q^34 - 
     9691277809686432002900235967997245418606132739647021932093838131512261\
0054202884121008401573289412203*q^35 + 
     2562027626657085676759032223997372507667268675496858601458768109277012\
85550347687183102457930348074848*q^36 - 
     6501171150629911925297975019007591601445979548021921910576839570972891\
41873075179464258689223047195582*q^37 + 
     1586085704195990659898541253720551147288395173663455825503664731279667\
940711419627595090819661058111636*q^38 - 
     3725671003367978169708780901052171670918219534546122154314171449840570\
743911401822618345496602259633869*q^39 + 
     8436415628881488229926758668938756693211376306928417819386256000706205\
545643067321170899379259965984453*q^40 - 
     1843546513013290831794316555544476095104471749240652139434951577021506\
0926818918477505577908527424541354*q^41 + 
     3891405507803510204842414238760603683122070546406281396324821248084048\
8690759640770235310944197371643636*q^42 - 
     7941168100122371524190275161853973370627558841158556098626547077766674\
8806869323152531001915848549110711*q^43 + 
     1567904450086220249074530162957790531706782237543266683118214836756758\
02530523544748566589958365193564203*q^44 - 
     2997172232086948539011351440118529576325462001384991667144624812170893\
25877335695338909758052414866956104*q^45 + 
     5550501143836529847668104187672555857002809356286867626442541735444457\
96531834844227739784276118098023336*q^46 - 
     9963860159875758058314599149939335355550378922221603000380992529210744\
77212637827008044092433651293706623*q^47 + 
     1734690732224478958883422368925929492780731268576315950171373775590560\
629475665758140156125123813725870546*q^48 - 
     2930346847833712451431526738336743451504666321109909527158261466907003\
306212186011653892082417559105366882*q^49 + 
     4805106007376710861019208730859227880376963149907203111234021180344420\
859704016584663298336267305283657249*q^50 - 
     7651389511590009804746922640516134090182075102438805783882662717036049\
512526052532239635801113397799427162*q^51 + 
     1183532415447814318744381454915803090301493068527066492369645335155987\
6953785113975803269681826318834127845*q^52 - 
     1778913019827845189515611741496668663700865138989638195709287054379978\
7711857581509064701651723487163080924*q^53 + 
     2598838786880530509971965236427722152512460304103261319331922390927382\
7730520049983897501412536837138069365*q^54 - 
     3691070011434249402165648491281335660339321770762219026975637512567439\
4537420299306022792689485474200532627*q^55 + 
     5097462511682619632142402754609533392638762339567846783581944451195081\
7101215489173062354150094914083521516*q^56 - 
     6846148207501998063234988576591613225041511398697978718200388762836331\
0975957441101551503440936829333737004*q^57 + 
     8942734631225393859664256833110699613234285452976739180091758306132879\
3648642981542504367030519911482325228*q^58 - 
     1136174045566348336524836054815093670112788207711077988526635719084771\
57669682637272809277242089607281901170*q^59 + 
     1403986361304678071395272855112931389645779631741164265179628581325266\
35544245005643738839231830847295089051*q^60 - 
     1687281958126051162798803041746805607768510627900799440130981778994203\
94090329636813060456593831545552393675*q^61 + 
     1971728115751049260979895620321632061751383098965221991299748978839374\
35417441008846009852566623743467283353*q^62 - 
     2239885184494566703167833496938466579267436660737743809813142597679758\
41271424458235748999953082458844456258*q^63 + 
     2472606047598720025389978126391674329954214204031705225751524015345048\
09935521268226435716968686687379578963*q^64 - 
     2650922435991303029003689505646244884753560371292504529440560407423196\
75916470129285950603098935849538096357*q^65 + 
     2758192244736500203697294932788689809629277443130719336265249588573484\
30671575525182527374058339606134106628*q^66 - 
     2782201053932733537746591982163490171743745354718514268383485486401737\
65676195455255587712621380875394755338*q^67 + 
     2716882353844610278463898136278595343437303180734304478051335711378765\
63824832211979384765718779606273908878*q^68 - 
     2563356953056202088907700799060782924092777492065689672049769302259197\
03787785154645938073922311513227730157*q^69 + 
     2330090555771073702095030046797774080024035360382678549618817456800532\
20172464021464611981059710796498897958*q^70 - 
     2032112130131807909243465248398687176177581372834467145859188264599649\
11762182937829622578941323831382936011*q^71 + 
     1689395407519994658867475470709577856468038053546110734196197003364202\
10318013597525379296441709706013747984*q^72 - 
     1324647967138159161905980655535888268478331088236364273877472101756272\
84636811426349953757066903119310007764*q^73 + 
     9608469943482146165865306952952767043933887496542515501341126658907284\
2894702990213904932130708551016852783*q^74 - 
     6188893314384598283279774931544222036155935615165335644787912124225050\
7963601150864146175764783142407310276*q^75 + 
     3156827971771028392788728585916746595112794054630617350462492970387221\
7722963605878192696577309994855013416*q^76 - 
     6290845785506804074208708425893894198443928288075375014787701152969442\
925255906505771774885823089467564133*q^77 - 
     1334463312233487797796709796482991440954623159190746039601368423006871\
9141943040179688431369193469404782175*q^78 + 
     2728177822919752780743110820414057478591208795696926291011555707658237\
6132459435050389413365728032335999361*q^79 - 
     3592026904395878664677170276909093284418725201067894211997347357965598\
2568122256400172982111254875195441061*q^80 + 
     3999163282441476039515019984097985655732283622737682458587603753762436\
6567105852950096169334136924500581153*q^81 - 
     4042063421052341077278868790517103037402978946383195482147124979669508\
4563360294630891140377674488041821221*q^82 + 
     3819353071561849933243501343234016640584477800501634324907262589193768\
8268610583048529097508456543108494354*q^83 - 
     3424907128966828504957678361643178802178051542465070943568006171949530\
1984150341308246581921703285190314967*q^84 + 
     2940122343395121365582919497713920524235441361900371119454432129884771\
1530011220351774984230223791688051103*q^85 - 
     2429581207352533046062894529113572220577440677303415530435529732549320\
6708018355470303250692100161740648675*q^86 + 
     1939775228489852748381084373716566501300613813617147424932848044097993\
1382861785774223991844752876828680955*q^87 - 
     1500201874626818307837577503893470379391359315961416507017909902902294\
6607129694996854647791817450423663311*q^88 + 
     1126002513488919921674921227489118895647894468175545501524716811521895\
4930862071389181683561832050761059486*q^89 - 
     8213365492457229760423181563158742955112776086355383719016190387409629\
437434629878326145156507960604979406*q^90 + 
     5828333544078606641822658120657324114111589445795137167713746390814878\
131945451056127490634742164100256970*q^91 - 
     4026666794133595383042226920748318085549904688683386004574943165709529\
810520310672432674576973684342199423*q^92 + 
     2710029639583865803615122729331339091877604786580553990502047171278566\
284335284016146722130395023983429209*q^93 - 
     1777490386645821395998830850706778201914253213468505213281967051229244\
362560908642249269784983629187043261*q^94 + 
     1136481564643866780366485919209201383529635220971590092440138078796412\
280915553765223982061137838074889994*q^95 - 
     7084377682964609071388878313492643656066075157203384037885889365847796\
04443741174929901440536100539770858*q^96 + 
     4305614190164920330960967466869764052054313769948474305205257003855116\
64823826925609184902388594636815727*q^97 - 
     2551052486495448841418331235168932827070095476429338761939331863050346\
31713713873187754908273654980869055*q^98 + 
     1473174076054782880417027870597356562373394474041622510183261566100472\
81534782290081245533313912562146637*q^99 - 
     8288450156473004348476367126039563916707843185407036442882593473201213\
2980938138248684166615598953375556*q^100 + 
     4540805586883279525227469456538984347967117535930615189538508870053132\
4455394696819325688808285171876832*q^101 - 
     2420414213188169360526563836010214849117426503527937161442882895728650\
6461248713516122173395711129407102*q^102 + 
     1253921995324644135614436858810053682529033150714396222398253010640755\
6355686691164337882432640890923190*q^103 - 
     6304107994497979445012132822952442393904549155840716621573213757948778\
176190730981465655344324417073958*q^104 + 
     3069313442340151817108586399724914509257243554134376095410169679319580\
404139739449020110058320399805254*q^105 - 
     1442880507631167066753876472758053248102721507135043621111007741087285\
996175917770268950116962119086740*q^106 + 
     6520576855056125222394819722946906799819160566826562154065633722150742\
17815312717632512304094826060457*q^107 - 
     2813598735284929042381907802512280910328184733731126094088945430177787\
05573360919905912028872515123242*q^108 + 
     1146247653884355500346336892020003915452676978272739602045171259757287\
81108834018987568011512799510403*q^109 - 
     4319070333018937750459218985440010232574416332297819877887783423631748\
4264793346412259122202891124053*q^110 + 
     1439960125808308014997217289990229116547019935065523096483170797019889\
6120858856604746032829580202042*q^111 - 
     3735329178094969343372960164733846045580997864879030233274121601743222\
859691502004470480092087456385*q^112 + 
     2908095471083299687466736333955596071844860721302569282650682853284429\
45507449950151446151381319029*q^113 + 
     5305149398507038375607845977128924832268594336445846962422004525646920\
98344481483391209843374567035*q^114 - 
     5354743960117578568977825080363590944929142581349598589600894374331735\
65088480188277203578728239766*q^115 + 
     3663916989487865389576473071701361804087206490053425633168701324805067\
21173846303608339828965851200*q^116 - 
     2145050269411932800019588320559457911817993461782909507121960876479882\
44074877405413304407584331178*q^117 + 
     1146371087267119622743456993693910823534103391970969775209804459574292\
40851832505731410529641961266*q^118 - 
     5747963554063499948998525436415971057278303362108304325032829096691462\
0300946137168525285180938912*q^119 + 
     2742662353505099215348447610868633116342114205232760190737571125018743\
8602992078367459594812598119*q^120 - 
     1255773198802443519251715978735157669555840721501629687642298303050512\
5428383866362238408771586757*q^121 + 
     5546588710583576382846996932056463101862063310494724548168638972800508\
611478594300343056698705544*q^122 - 
     2371728325748662256527607111186885823513445901262420666167728699371320\
930757354552312029350598656*q^123 + 
     9842835152042522496622264786943030772403659994942118067813437349577099\
30212356298954411626588961*q^124 - 
     3971815115123314207640726393557593401410811836202377336170308832384305\
96539248495554883114572474*q^125 + 
     1560520009339590955076473038385268799825420749652652341695718042652651\
95418139366368222873137509*q^126 - 
     5976120422237748900560495083101626459191878790122931648944230521454575\
5442262208311228190542852*q^127 + 
     2232523509932762366956396111762554853452978980252251540048088348439318\
7662613019563723857625856*q^128 - 
     8141066154237197172207505300861802863962629321625958445019636210143609\
197536093555515628733941*q^129 + 
     2899343776546696572911040108837342782071481376822723389963281850044938\
054709395499393875116979*q^130 - 
     1008861504096828001631509939856308771930904180125829158237954769288424\
846576840700870864397166*q^131 + 
     3431009103416916073131787541807262275907034713013274052999445611165176\
94616452221994449789129*q^132 - 
     1140742066623426257282449221903550531208624100270479912631597888563301\
74008165166303507135863*q^133 + 
     3708702265103663864977610814393986103845617936655915106968702755082919\
3993507196375112726131*q^134 - 
     1179233696901973259772081666300064814607599455086211211762768948397135\
9566560011388058611865*q^135 + 
     3667579415498138350963576298978966282443170264353178010444029189074659\
876127187102082602591*q^136 - 111584915645710478905406387518726373332020866\
8010738602969797074058228380891910002653177757*q^137 + 
     3321318176566744857708334714820711515238160585676213504278510951848757\
07896105029308702209*q^138 - 9672012489847458752210890477190331362202798138\
5554693749863505176967662159408101290682848*q^139 + 
     2755737000861848229263968653866540822307784043248284163249139305296921\
3586330548693725446*q^140 - 76820693667302776194511362856884373980428657588\
21043228572934752031781165743070509341693*q^141 + 
     2095249762576563009370394000198113857126658040895746792928268519364000\
277600709915350907*q^142 - 559115215234398987107187611523841690910399193374\
016833456376475951347413952907883052211*q^143 + 
     1459685621540908585988238991274139970951949363899630406577602428198628\
43940815556805456*q^144 - 3728109091633790095921585377389500359876564314815\
7056501295968173569079630461018940185*q^145 + 
     9314561972871244834019147060282821684098230394485504254084152405264539\
396736490326047*q^146 - 227640161087890202369871007954102821680671269159257\
1339966930077094459262010068925553*q^147 + 
     5441405083856595709114867658595277451970619655201162292029953711879612\
86247723902062*q^148 - 1272058998405177824763329270415582431805080023021211\
79285353704485096198912963467206*q^149 + 
     2907977852134471006487793783196175243497084940402658828068074452264023\
1701762048613*q^150 - 64999739775510759572231504144032037435159130180878640\
12910906556961653361790916547*q^151 + 
     1420408772724937760156623379793410721657351774199407831464650973002568\
176748891401*q^152 - 303414488207391743850483718410566347763111483213945246\
811413001366607393256726434*q^153 + 
     6334554602494003111388201994123593661154365624665594447821505452849320\
9397687913*q^154 - 12923606343010067852945553467259255941213958850662403983\
684356364285241643971244*q^155 + 
     2576118055397448596154082820404322263708743827707871182740809817008733\
905223030*q^156 - 501630752006799538301522470834689779525505017252788474119\
508204993391651286393*q^157 + 954017127169355738472581708051326146951578165\
56896111588928242254076205898005*q^158 - 
     1771716895382136798936358889105438857214057472957894651687848874008806\
1270159*q^159 + 32122270814724110450340901350918543245371868567566747915461\
84111034629402533*q^160 - 5684529229639195556784621746066944693731326606551\
94513244934751689283451363*q^161 + 
     9816496840612350266125195158463152440855812398001958770265638810146031\
1775*q^162 - 16538052537828424709709093732055147003229020374755063096892971\
582579943930*q^163 + 271746835057808895275157611388574885151937165460410662\
2158884953328666726*q^164 - 43538915720802172203118145093994616660826388796\
0143030983097118723447821*q^165 + 
     679983499405150232786262749202306246389413598829943106287174439305472\
82*q^166 - 1034892283348509832488727107552424038104226874140463475686811567\
5042828*q^167 + 15343685583479526768279485880706011603064763894603931309151\
15696299190*q^168 - 2215423863379181925327560628360269936961342784678166717\
87115235295330*q^169 + 3114039440514759510209390488562515102719336040101159\
0745625013848875*q^170 - 42596252664731154431365056696603765132520654963161\
91719022426538347*q^171 + 5668007882341367300961011019503469071203876877403\
49478041751254704*q^172 - 7333722033704151582222768427156316057018936709001\
5276219469686389*q^173 + 92228997015425298206655718062404881125125792142337\
23453279198684*q^174 - 1126844543020176401272479151723218927325728879412990\
987650418612*q^175 + 133692846774357565816415281321275033404863828885182551\
952114249*q^176 - 153951240912728280091568815326517564972326701795520800440\
84106*q^177 + 1719731263341623980488257538974319594539052385522484740010424*
      q^178 - 186251309814891068686014288115534577642263571345781571734006*
      q^179 + 19545419342084859394655375431992077970244323201746193234590*
      q^180 - 1986226014575081905584995152251329861338781831916750828927*
      q^181 + 195328630081860859702601565743493706234796461403386447729*
      q^182 - 18576139166787549360957427291544230230257457142301398329*
      q^183 + 1707174383595462845877404041682408587156112448804386565*
      q^184 - 151493509879212140096282024628845189362785639415461562*q^185 + 
     12970097975737461554070991884904483632886647039660335*q^186 - 
     1070388758614404583553360425279768666088025056792369*q^187 + 
     85070549767007490746669453794090985388333507196667*q^188 - 
     6504570609206909137788654765223906419480349375968*q^189 + 
     477959482628609982826119390456525703206767180853*q^190 - 
     33712722011524984942757157778978053680035869218*q^191 + 
     2279744878209626691725046425103122242877300134*q^192 - 
     147599775995351197268557866612611485511771483*q^193 + 
     9136134847776361251838166813248249162983377*q^194 - 
     539801725795495445059372932059638926349058*q^195 + 
     30391993798222731261129747334589985911847*q^196 - 
     1627526788587514312829771930601713751593*q^197 + 
     82728533079274071529002217689159460727*q^198 - 
     3982603237562911079206785621787621561*q^199 + 
     181129107000867766808258057954594866*q^200 - 
     7761150168362806895020623836274231*q^201 + 
     312355924940132250364675748558497*q^202 - 
     11766989626673019046765909503320*q^203 + 
     413318161884760957438793033820*q^204 - 
     13476706040709536931855608090*q^205 + 
     405837985341259573097397052*q^206 - 11220822735565461511218975*q^207 + 
     282868108717820704522457*q^208 - 6448176694128342553599*q^209 + 
     131591875204976537510*q^210 - 2374518696610836312*q^211 + 
     37294699343290088*q^212 - 499457673804704*q^213 + 5545052211104*q^214 - 
     48994667520*q^215 + 323004800*q^216 - 1412352*q^217 + 3072*q^218)^2;

(* -----------------------------------------------
   SQUARE 7F x nF
   basis 
   1  {{1},{2},{3},{4},{5},{6},{7}}
   2  {{1,3},{2},{4},{5},{6},{7}} + {{1},{2},{3},{4},{5,7},{6}} 
   3       {{1,4},{2},{3},{5},{6},{7}} + {{1},{2},{3},{4,7},{5},{6}}
   4       {{1,5},{2},{3},{4},{6},{7}} + {{1},{2},{3,7},{4},{5},{6}}
   5       {{1,6},{2},{3},{4},{5},{7}} + {{1},{2,7},{3},{4},{5},{6}}
   6       {{1,7},{2},{3},{4},{5},{6}}
   7       {{1},{2,4},{3},{5},{6},{7}} + {{1},{2},{3},{4,6},{5},{7}} 
   8       {{1},{2,5},{3},{4},{6},{7}} + {{1},{2},{3,6},{4},{5},{7}}
   9       {{1},{2,6},{3},{4},{5},{7}}
   10      {{1},{2},{3,5},{4},{6},{7}}
   11      {{1,3,5},{2},{4},{6},{7}}   + {{1},{2},{3,5,7},{4},{6}}
   12      {{1,3,6},{2},{4},{5},{7}}   + {{1},{2,5,7},{3},{4},{6}}
   13      {{1,3,7},{2},{4},{5},{6}}   + {{1,5,7},{2},{3},{4},{6}}
   14      {{1,3},{2},{4,6},{5},{7}}   + {{1},{2,4},{3},{5,7},{6}}
   15      {{1,3},{2},{4,7},{5},{6}}   + {{1,4},{2},{3},{5,7},{6}}
   16      {{1,3},{2},{4},{5,7},{6}}
   17      {{1,5},{2,4},{3},{6},{7}}   + {{1},{2},{3,7},{4,6},{5}}
   18      {{1,6},{2,4},{3},{5},{7}}   + {{1},{2,7},{3},{4,6},{5}}
   19      {{1,7},{2,4},{3},{5},{6}}   + {{1,7},{2},{3},{4,6},{5}}
   20      {{1,4,6},{2},{3},{5},{7}}   + {{1},{2,4,7},{3},{5},{6}}
   21      {{1,6},{2,5},{3},{4},{7}}   + {{1},{2,7},{3,6},{4},{5}}
   22      {{1,7},{2,5},{3},{4},{6}}   + {{1,7},{2},{3,6},{4},{5}}
   23      {{1,7},{2,6},{3},{4},{5}}
   24      {{1,7},{2,6},{3,5},{4}}
   25      {{1,3,5,7},{2},{4},{6}}
   26      {{1,3,7},{2},{4,6},{5}}     + {{1,5,7},{2,4},{3},{6}}
   27      {{1,6},{2},{3,5},{4},{7}}   + {{1},{2,7},{3,5},{4},{6}}
   28      {{1,4,7},{2},{3},{5},{6}}
   29      {{1,7},{2,4,6},{3},{5}}
   30      {{1},{2,4,6},{3},{5},{7}}
   31      {{1,7},{2},{3,5},{4},{6}}
   32      {{1},{2,6},{3,5},{4},{7}}
   ----------------------------------------------- *)

TFF[7] = {{-377 + 887*q - 978*q^2 + 650*q^3 - 280*q^4 + 78*q^5 - 13*q^6 + q^7, 
   2*(212 - 425*q + 386*q^2 - 203*q^3 + 65*q^4 - 12*q^5 + q^6), 
   2*(316 - 602*q + 517*q^2 - 255*q^3 + 76*q^4 - 13*q^5 + q^6), 
   2*(365 - 671*q + 556*q^2 - 265*q^3 + 77*q^4 - 13*q^5 + q^6), 
   2*(394 - 703*q + 566*q^2 - 266*q^3 + 77*q^4 - 13*q^5 + q^6), 
   457 - 743*q + 576*q^2 - 267*q^3 + 77*q^4 - 13*q^5 + q^6, 
   2*(188 - 402*q + 378*q^2 - 202*q^3 + 65*q^4 - 12*q^5 + q^6), 
   2*(277 - 568*q + 507*q^2 - 254*q^3 + 76*q^4 - 13*q^5 + q^6), 
   324 - 640*q + 547*q^2 - 264*q^3 + 77*q^4 - 13*q^5 + q^6, 
   185 - 398*q + 377*q^2 - 202*q^3 + 65*q^4 - 12*q^5 + q^6, 
   2*(-92 + 170*q - 130*q^2 + 52*q^3 - 11*q^4 + q^5), 
   2*(-136 + 238*q - 169*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-182 + 278*q - 180*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-104 + 186*q - 137*q^2 + 53*q^3 - 11*q^4 + q^5), 
   2*(-175 + 272*q - 179*q^2 + 63*q^3 - 12*q^4 + q^5), 
   -119 + 197*q - 139*q^2 + 53*q^3 - 11*q^4 + q^5, 
   2*(-116 + 193*q - 138*q^2 + 53*q^3 - 11*q^4 + q^5), 
   2*(-163 + 265*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-206 + 301*q - 188*q^2 + 64*q^3 - 12*q^4 + q^5), 
   2*(-136 + 238*q - 169*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-175 + 272*q - 179*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-270 + 381*q - 229*q^2 + 74*q^3 - 13*q^4 + q^5), 
   -223 + 309*q - 189*q^2 + 64*q^3 - 12*q^4 + q^5, 
   71 - 86*q + 42*q^2 - 10*q^3 + q^4, 44 - 68*q + 39*q^2 - 10*q^3 + q^4, 
   2*(59 - 79*q + 41*q^2 - 10*q^3 + q^4), 
   2*(-163 + 265*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   -231 + 347*q - 219*q^2 + 73*q^3 - 13*q^4 + q^5, 
   56 - 78*q + 41*q^2 - 10*q^3 + q^4, 
   -80 + 160*q - 128*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -209 + 305*q - 189*q^2 + 64*q^3 - 12*q^4 + q^5, 
   -104 + 186*q - 137*q^2 + 53*q^3 - 11*q^4 + q^5}, 
  {34 - 46*q + 27*q^2 - 8*q^3 + q^4, 
   -87 + 145*q - 107*q^2 + 44*q^3 - 10*q^4 + q^5, 
   -66 + 79*q - 40*q^2 + 10*q^3 - q^4, -45 + 49*q - 20*q^2 + 3*q^3, 
   -41 + 41*q - 15*q^2 + 2*q^3, -23 + 20*q - 7*q^2 + q^3, 
   -29 + 32*q - 13*q^2 + 2*q^3, -29 + 34*q - 14*q^2 + 2*q^3, 
   -16 + 18*q - 7*q^2 + q^3, -10 + 13*q - 6*q^2 + q^3, 
   24 - 40*q + 26*q^2 - 8*q^3 + q^4, 34 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   50 - 67*q + 35*q^2 - 9*q^3 + q^4, 39 - 57*q + 33*q^2 - 9*q^3 + q^4, 
   75 - 97*q + 48*q^2 - 11*q^3 + q^4, 38 - 57*q + 33*q^2 - 9*q^3 + q^4, 
   12 - 9*q + 2*q^2, 15 - 11*q + 2*q^2, 3*(7 - 5*q + q^2), 
   19 - 21*q + 8*q^2 - q^3, 13 - 10*q + 2*q^2, 30 - 28*q + 9*q^2 - q^3, 
   8 - 5*q + q^2, -2 + q, -8 + 12*q - 6*q^2 + q^3, -16 + 18*q - 7*q^2 + q^3, 
   18 - 21*q + 8*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3, -2 + q, 4 - 4*q + q^2, 
   10 - 9*q + 2*q^2, 4 - 4*q + q^2}, 
  {13 - 14*q + 6*q^2 - q^3, -33 + 46*q - 27*q^2 + 8*q^3 - q^4, 
   -98 + 168*q - 126*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -48 + 62*q - 34*q^2 + 9*q^3 - q^4, -30 + 28*q - 9*q^2 + q^3, 
   -15 + 10*q - 2*q^2, -30 + 45*q - 27*q^2 + 8*q^3 - q^4, 
   -21 + 22*q - 8*q^2 + q^3, -10 + 9*q - 2*q^2, -5 + 4*q - q^2, 
   12 - 14*q + 6*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   -2*(-16 + 18*q - 7*q^2 + q^3), 22 - 29*q + 13*q^2 - 2*q^3, 
   63 - 87*q + 46*q^2 - 11*q^3 + q^4, 14 - 17*q + 7*q^2 - q^3, 
   12 - 14*q + 6*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   -2*(-16 + 18*q - 7*q^2 + q^3), 42 - 65*q + 38*q^2 - 10*q^3 + q^4, 
   9 - 6*q + q^2, 2*(9 - 6*q + q^2), 5 - 2*q, -1, -4 + 4*q - q^2, 
   -2*(4 - 4*q + q^2), 9 - 6*q + q^2, 49 - 70*q + 39*q^2 - 10*q^3 + q^4, 
   -4 + 4*q - q^2, 8 - 12*q + 6*q^2 - q^3, 5 - 2*q, 2 - q}, 
  {5 - 4*q + q^2, -12 + 14*q - 6*q^2 + q^3, 
   -38 + 54*q - 32*q^2 + 9*q^3 - q^4, 
   -105 + 177*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -52 + 65*q - 34*q^2 + 9*q^3 - q^4, -23 + 20*q - 7*q^2 + q^3, 
   -12 + 14*q - 6*q^2 + q^3, -41 + 58*q - 33*q^2 + 9*q^3 - q^4, 
   -16 + 18*q - 7*q^2 + q^3, -10 + 13*q - 6*q^2 + q^3, 
   24 - 40*q + 26*q^2 - 8*q^3 + q^4, 26 - 33*q + 14*q^2 - 2*q^3, 
   50 - 67*q + 35*q^2 - 9*q^3 + q^4, 2*(4 - 4*q + q^2), 
   20 - 22*q + 8*q^2 - q^3, 4 - 4*q + q^2, 36 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   21 - 22*q + 8*q^2 - q^3, 3*(7 - 5*q + q^2), 20 - 22*q + 8*q^2 - q^3, 
   17 - 18*q + 7*q^2 - q^3, 30 - 28*q + 9*q^2 - q^3, 8 - 5*q + q^2, -2 + q, 
   -8 + 12*q - 6*q^2 + q^3, -16 + 18*q - 7*q^2 + q^3, 
   18 - 21*q + 8*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3, -2 + q, 4 - 4*q + q^2, 
   10 - 9*q + 2*q^2, 4 - 4*q + q^2}, 
  {2 - q, -5 + 4*q - q^2, -17 + 18*q - 7*q^2 + q^3, 
   -48 + 63*q - 34*q^2 + 9*q^3 - q^4, 
   -129 + 203*q - 140*q^2 + 53*q^3 - 11*q^4 + q^5, 
   -55 + 65*q - 34*q^2 + 9*q^3 - q^4, -2*(4 - 4*q + q^2), 
   2*(-14 + 17*q - 7*q^2 + q^3), -40 + 58*q - 33*q^2 + 9*q^3 - q^4, 
   -4 + 4*q - q^2, 10 - 13*q + 6*q^2 - q^3, 
   35 - 53*q + 32*q^2 - 9*q^3 + q^4, 36 - 37*q + 14*q^2 - 2*q^3, 
   10 - 13*q + 6*q^2 - q^3, 13 - 10*q + 2*q^2, 2 - q, 
   16 - 18*q + 7*q^2 - q^3, 52 - 74*q + 40*q^2 - 10*q^3 + q^4, 
   41 - 42*q + 15*q^2 - 2*q^3, 34 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   61 - 80*q + 41*q^2 - 10*q^3 + q^4, 55 - 51*q + 17*q^2 - 2*q^3, 
   20 - 19*q + 7*q^2 - q^3, -7 + 5*q - q^2, -4 + 4*q - q^2, 
   -11 + 9*q - 2*q^2, 55 - 75*q + 40*q^2 - 10*q^3 + q^4, 
   21 - 22*q + 8*q^2 - q^3, -4 + 4*q - q^2, 8 - 12*q + 6*q^2 - q^3, 
   25 - 24*q + 8*q^2 - q^3, 14 - 17*q + 7*q^2 - q^3}, 
  {1, 2*(-2 + q), -2*(7 - 5*q + q^2), 2*(-20 + 19*q - 7*q^2 + q^3), 
   -2*(54 - 65*q + 34*q^2 - 9*q^3 + q^4), 
   -143 + 210*q - 141*q^2 + 53*q^3 - 11*q^4 + q^5, 2*(-2 + q), 
   -2*(7 - 5*q + q^2), -20 + 19*q - 7*q^2 + q^3, -2 + q, 2*(4 - 4*q + q^2), 
   -2*(-14 + 17*q - 7*q^2 + q^3), 2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), 
   2*(4 - 4*q + q^2), -2*(-14 + 17*q - 7*q^2 + q^3), 4 - 4*q + q^2, 
   2*(7 - 5*q + q^2), -2*(-23 + 23*q - 8*q^2 + q^3), 
   2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), -2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(-27 + 24*q - 8*q^2 + q^3), 2*(88 - 104*q + 49*q^2 - 11*q^3 + q^4), 
   81 - 89*q + 42*q^2 - 10*q^3 + q^4, -26 + 24*q - 8*q^2 + q^3, 
   -8 + 12*q - 6*q^2 + q^3, 2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(-23 + 23*q - 8*q^2 + q^3), 49 - 70*q + 39*q^2 - 10*q^3 + q^4, 
   -20 + 22*q - 8*q^2 + q^3, 4 - 4*q + q^2, 
   67 - 85*q + 42*q^2 - 10*q^3 + q^4, 7 - 5*q + q^2}, 
  {26 - 41*q + 26*q^2 - 8*q^3 + q^4, -27 + 31*q - 13*q^2 + 2*q^3, 
   -53 + 72*q - 39*q^2 + 10*q^3 - q^4, -49 + 53*q - 21*q^2 + 3*q^3, 
   -49 + 50*q - 17*q^2 + 2*q^3, -31 + 25*q - 8*q^2 + q^3, 
   -60 + 120*q - 99*q^2 + 43*q^3 - 10*q^4 + q^5, 
   -42 + 65*q - 38*q^2 + 10*q^3 - q^4, -20 + 28*q - 13*q^2 + 2*q^3, 
   -10 + 13*q - 6*q^2 + q^3, 9 - 8*q + 2*q^2, 18 - 21*q + 8*q^2 - q^3, 
   23 - 16*q + 3*q^2, 32 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   28 - 27*q + 9*q^2 - q^3, 7 - 5*q + q^2, 40 - 58*q + 33*q^2 - 9*q^3 + q^4, 
   58 - 85*q + 46*q^2 - 11*q^3 + q^4, 68 - 86*q + 42*q^2 - 10*q^3 + q^4, 
   40 - 64*q + 38*q^2 - 10*q^3 + q^4, 27 - 27*q + 9*q^2 - q^3, 
   42 - 35*q + 10*q^2 - q^3, 15 - 11*q + 2*q^2, -3 + q, -2 + q, 
   -20 + 22*q - 8*q^2 + q^3, 15 - 11*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   -12 + 16*q - 7*q^2 + q^3, 16 - 32*q + 24*q^2 - 8*q^3 + q^4, 
   11 - 6*q + q^2, 4 - 4*q + q^2}, 
  {10 - 13*q + 6*q^2 - q^3, -9 + 8*q - 2*q^2, -21 + 22*q - 8*q^2 + q^3, 
   -50 + 66*q - 35*q^2 + 9*q^3 - q^4, -43 + 45*q - 16*q^2 + 2*q^3, 
   -18 + 11*q - 2*q^2, -24 + 40*q - 26*q^2 + 8*q^3 - q^4, 
   -82 + 157*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -32 + 52*q - 32*q^2 + 9*q^3 - q^4, -20 + 36*q - 25*q^2 + 8*q^3 - q^4, 
   18 - 25*q + 12*q^2 - 2*q^3, 34 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   21 - 20*q + 7*q^2 - q^3, 10 - 13*q + 6*q^2 - q^3, 9 - 6*q + q^2, 2 - q, 
   12 - 14*q + 6*q^2 - q^3, 24 - 26*q + 9*q^2 - q^3, 
   28 - 25*q + 8*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   55 - 75*q + 40*q^2 - 10*q^3 + q^4, 82 - 99*q + 48*q^2 - 11*q^3 + q^4, 
   24 - 23*q + 8*q^2 - q^3, -6 + 5*q - q^2, -4 + 4*q - q^2, -5 + 4*q - q^2, 
   30 - 37*q + 15*q^2 - 2*q^3, 9 - 6*q + q^2, -6 + 5*q - q^2, 
   8 - 12*q + 6*q^2 - q^3, 22 - 23*q + 8*q^2 - q^3, 8 - 12*q + 6*q^2 - q^3}, 
  {4 - 4*q + q^2, 2*(-2 + q), -2*(6 - 5*q + q^2), 
   2*(-16 + 18*q - 7*q^2 + q^3), -2*(42 - 59*q + 33*q^2 - 9*q^3 + q^4), 
   -24 + 20*q - 7*q^2 + q^3, 2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(28 - 48*q + 31*q^2 - 9*q^3 + q^4), 
   -80 + 156*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5, -8 + 12*q - 6*q^2 + q^3, 
   2*(4 - 4*q + q^2), -2*(-14 + 17*q - 7*q^2 + q^3), 2*(8 - 5*q + q^2), 
   2*(4 - 4*q + q^2), -2*(-3 + q), 1, 2*(4 - 4*q + q^2), 
   -2*(-12 + 16*q - 7*q^2 + q^3), 4*(6 - 5*q + q^2), 
   -2*(-12 + 16*q - 7*q^2 + q^3), -2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(-28 + 27*q - 9*q^2 + q^3), 60 - 77*q + 40*q^2 - 10*q^3 + q^4, 
   -21 + 22*q - 8*q^2 + q^3, -2 + q, 2*(-2 + q), 
   -2*(-18 + 21*q - 8*q^2 + q^3), 9 - 6*q + q^2, -12 + 16*q - 7*q^2 + q^3, 
   16 - 32*q + 24*q^2 - 8*q^3 + q^4, 15 - 11*q + 2*q^2, 
   28 - 48*q + 31*q^2 - 9*q^3 + q^4}, 
  {25 - 40*q + 26*q^2 - 8*q^3 + q^4, 2*(-10 + 13*q - 6*q^2 + q^3), 
   2*(-15 + 17*q - 7*q^2 + q^3), 2*(-25 + 30*q - 13*q^2 + 2*q^3), 
   2*(-29 + 28*q - 9*q^2 + q^3), -32 + 26*q - 8*q^2 + q^3, 
   2*(-10 + 13*q - 6*q^2 + q^3), -2*(30 - 49*q + 31*q^2 - 9*q^3 + q^4), 
   2*(-14 + 17*q - 7*q^2 + q^3), 
   -50 + 105*q - 92*q^2 + 42*q^3 - 10*q^4 + q^5, 
   2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), -2*(-12 + 16*q - 7*q^2 + q^3), 
   2*(10 - 9*q + 2*q^2), 2*(4 - 4*q + q^2), 2*(6 - 5*q + q^2), 
   4 - 4*q + q^2, 2*(5 - 4*q + q^2), 2*(9 - 6*q + q^2), 2*(11 - 6*q + q^2), 
   2*(6 - 5*q + q^2), -2*(-21 + 22*q - 8*q^2 + q^3), 
   -2*(-30 + 28*q - 9*q^2 + q^3), 2*(10 - 6*q + q^2), 
   -22 + 23*q - 8*q^2 + q^3, -8 + 12*q - 6*q^2 + q^3, 2*(-2 + q), 
   2*(46 - 69*q + 39*q^2 - 10*q^3 + q^4), 9 - 6*q + q^2, -3 + q, 
   4 - 4*q + q^2, 58 - 79*q + 41*q^2 - 10*q^3 + q^4, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4}, 
  {-5 + 4*q - q^2, 12 - 14*q + 6*q^2 - q^3, 18 - 18*q + 7*q^2 - q^3, 
   30 - 32*q + 13*q^2 - 2*q^3, 2*(9 - 6*q + q^2), 8 - 3*q, 7 - 5*q + q^2, 
   21 - 22*q + 8*q^2 - q^3, 8 - 6*q + q^2, 10 - 13*q + 6*q^2 - q^3, 
   -24 + 40*q - 26*q^2 + 8*q^3 - q^4, -18 + 21*q - 8*q^2 + q^3, 
   -2*(10 - 9*q + 2*q^2), -6 + 5*q - q^2, -2*(6 - 5*q + q^2), 
   -4 + 4*q - q^2, -6 + 4*q - q^2, 2*(-3 + q), 2*(-4 + q), -9 + 6*q - q^2, 
   -9 + 6*q - q^2, -2*(9 - 6*q + q^2), -4 + q, 2 - q, 
   8 - 12*q + 6*q^2 - q^3, -2*(-2 + q), -18 + 21*q - 8*q^2 + q^3, 
   -9 + 6*q - q^2, 1, -2 + q, -10 + 9*q - 2*q^2, -4 + 4*q - q^2}, 
  {-2 + q, 5 - 4*q + q^2, 9 - 6*q + q^2, 18 - 14*q + 3*q^2, 
   29 - 27*q + 9*q^2 - q^3, 11 - 6*q + q^2, 6 - 5*q + q^2, 
   20 - 22*q + 8*q^2 - q^3, 16 - 18*q + 7*q^2 - q^3, 4 - 4*q + q^2, 
   -10 + 13*q - 6*q^2 + q^3, -31 + 49*q - 31*q^2 + 9*q^3 - q^4, 
   -21 + 20*q - 7*q^2 + q^3, -9 + 12*q - 6*q^2 + q^3, -9 + 6*q - q^2, 
   -2 + q, 2*(-2 + q), -10 + 7*q - q^2, -12 + 7*q - q^2, 
   -15 + 17*q - 7*q^2 + q^3, -13 + 10*q - 2*q^2, -27 + 24*q - 8*q^2 + q^3, 
   -8 + 5*q - q^2, 2 - q, 4 - 4*q + q^2, 5 - 4*q + q^2, 
   -16 + 18*q - 7*q^2 + q^3, -9 + 6*q - q^2, 2 - q, -4 + 4*q - q^2, 
   -8 + 6*q - q^2, -4 + 4*q - q^2}, 
  {-1, -2*(-2 + q), 10 - 6*q + q^2, 25 - 21*q + 7*q^2 - q^3, 
   31 - 25*q + 8*q^2 - q^3, 23 - 20*q + 7*q^2 - q^3, 3 - q, 10 - 6*q + q^2, 
   8 - 5*q + q^2, 2 - q, -2*(4 - 4*q + q^2), -20 + 22*q - 8*q^2 + q^3, 
   -50 + 67*q - 35*q^2 + 9*q^3 - q^4, -6 + 5*q - q^2, 
   -20 + 22*q - 8*q^2 + q^3, -4 + 4*q - q^2, -8 + 5*q - q^2, 
   -12 + 7*q - q^2, -3*(7 - 5*q + q^2), -13 + 10*q - 2*q^2, -10 + 6*q - q^2, 
   -30 + 28*q - 9*q^2 + q^3, -8 + 5*q - q^2, 2 - q, 8 - 12*q + 6*q^2 - q^3, 
   16 - 18*q + 7*q^2 - q^3, -2*(6 - 5*q + q^2), -21 + 22*q - 8*q^2 + q^3, 
   2 - q, -2 + q, -10 + 9*q - 2*q^2, -2 + q}, 
  {-2 + q, 5 - 4*q + q^2, 3 - q, 1, 1, 1, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 
   -2 + q, -8 + 12*q - 6*q^2 + q^3, -6 + 5*q - q^2, -2 + q, -2 + q, -2 + q, 
   -2 + q, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0}, 
  {-1, -2*(-2 + q), 7 - 5*q + q^2, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, -4 + 4*q - q^2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-3 + q, 2*(6 - 5*q + q^2), -2*(-3 + q), 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   2*(-2 + q), -2*(6 - 5*q + q^2), -12 + 16*q - 7*q^2 + q^3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 5 - 4*q + q^2, 2 - q, 1, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 
   -10 + 13*q - 6*q^2 + q^3, -4 + 4*q - q^2, -2 + q, 0, 0, 0, 0, 0, 0, 
   4 - 4*q + q^2, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 2 - q, 6 - 5*q + q^2, 3 - q, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   -4 + 4*q - q^2, -12 + 16*q - 7*q^2 + q^3, -6 + 5*q - q^2, 0, 
   -6 + 5*q - q^2, -3 + q, 0, 0, 0, 2 - q, -2 + q, 0, 0, 0, -1, 0}, 
  {0, 0, 0, 1, 3 - q, 8 - 5*q + q^2, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 
   -2 + q, -6 + 5*q - q^2, -18 + 19*q - 7*q^2 + q^3, 0, -3 + q, 
   -12 + 7*q - q^2, -5 + 2*q, 1, 0, 4 - 4*q + q^2, -1, 0, 4 - 4*q + q^2, 0, 
   -3 + q, 0}, {-2 + q, 5 - 4*q + q^2, 17 - 18*q + 7*q^2 - q^3, 
   20 - 19*q + 7*q^2 - q^3, 26 - 24*q + 8*q^2 - q^3, 11 - 6*q + q^2, 
   2*(4 - 4*q + q^2), 2*(6 - 5*q + q^2), 10 - 9*q + 2*q^2, 2 - q, 
   -5 + 4*q - q^2, -15 + 17*q - 7*q^2 + q^3, -16 + 11*q - 2*q^2, 
   -10 + 13*q - 6*q^2 + q^3, -13 + 10*q - 2*q^2, -2 + q, -6 + 5*q - q^2, 
   -18 + 21*q - 8*q^2 + q^3, -24 + 24*q - 8*q^2 + q^3, 
   -34 + 53*q - 32*q^2 + 9*q^3 - q^4, -9 + 6*q - q^2, -15 + 8*q - q^2, 
   -5 + 2*q, 1, 2 - q, 6 - 5*q + q^2, -8 + 5*q - q^2, 
   -21 + 22*q - 8*q^2 + q^3, 4 - 4*q + q^2, -8 + 12*q - 6*q^2 + q^3, -4 + q, 
   -2 + q}, {0, 0, 0, 0, 2 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, -2 + q, 0, -14 + 17*q - 7*q^2 + q^3, -7 + 5*q - q^2, 0, 
   0, 0, 0, -4 + 4*q - q^2, 0, 0, 0, -2 + q, 0}, 
  {0, 0, 0, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 
   -7 + 5*q - q^2, 0, -7 + 5*q - q^2, -24 + 23*q - 8*q^2 + q^3, 
   -8 + 5*q - q^2, 2 - q, 0, 0, -2 + q, 0, 2 - q, 0, -6 + 5*q - q^2, 0}, 
  {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 0, 
   -2*(7 - 5*q + q^2), -20 + 19*q - 7*q^2 + q^3, 7 - 5*q + q^2, 0, 0, 0, 0, 
   4 - 4*q + q^2, 0, -2 + q, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   -2 + q, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1, 2*(-2 + q), 2*(-3 + q), 2*(-5 + 2*q), 4*(-3 + q), -8 + 3*q, -2, 
   2*(-3 + q), -4 + q, -2 + q, 2*(4 - 4*q + q^2), 2*(6 - 5*q + q^2), 
   2*(10 - 9*q + 2*q^2), -2*(-2 + q), 2*(6 - 5*q + q^2), 4 - 4*q + q^2, 2, 
   4, -2*(-4 + q), -2*(-3 + q), -2*(-3 + q), 2*(9 - 6*q + q^2), 4 - q, 
   -2 + q, -8 + 12*q - 6*q^2 + q^3, 2*(-2 + q), 2*(6 - 5*q + q^2), 
   9 - 6*q + q^2, -1, 1, 10 - 9*q + 2*q^2, 2 - q}, 
  {0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 2 - q, 2 - q, 
   2 - q, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 7 - 5*q + q^2, 3 - q, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2 + q, -1, 0, -6 + 5*q - q^2, -3 + q, -1, 2 - q, 0, 0, 
   -14 + 17*q - 7*q^2 + q^3, 0, 0, 0, -6 + 5*q - q^2, -4 + 4*q - q^2}, 
  {-1, -2*(-2 + q), 2*(7 - 5*q + q^2), 2*(8 - 5*q + q^2), 
   2*(10 - 6*q + q^2), 15 - 10*q + 2*q^2, -2*(-2 + q), -2*(-3 + q), 5 - 2*q, 
   1, 2*(-2 + q), -2*(6 - 5*q + q^2), 2*(-16 + 18*q - 7*q^2 + q^3), 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), -4 + 4*q - q^2, 
   2*(-2 + q), -2*(6 - 5*q + q^2), 2*(-16 + 18*q - 7*q^2 + q^3), 
   2*(-14 + 17*q - 7*q^2 + q^3), 2*(-3 + q), -2*(9 - 6*q + q^2), -5 + 2*q, 
   1, 4 - 4*q + q^2, 2*(4 - 4*q + q^2), 2*(-3 + q), 
   -49 + 70*q - 39*q^2 + 10*q^3 - q^4, 4 - 4*q + q^2, -4 + 4*q - q^2, 
   -5 + 2*q, -1}, {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*(-2 + q), 0, 0, -2*(-3 + q), 5 - 2*q, -1, 0, 0, 0, 0, -4 + 4*q - q^2, 
   0, 1, 0}, {-4 + 4*q - q^2, -2*(-2 + q), 2*(6 - 5*q + q^2), 
   2*(8 - 6*q + q^2), 4*(6 - 5*q + q^2), -3*(-3 + q), 
   -2*(-8 + 12*q - 6*q^2 + q^3), -2*(-12 + 16*q - 7*q^2 + q^3), 
   20 - 28*q + 13*q^2 - 2*q^3, 4 - 4*q + q^2, 2*(-2 + q), 
   -2*(6 - 5*q + q^2), 2*(-4 + q), -2*(4 - 4*q + q^2), 2*(-3 + q), -1, 
   -2*(4 - 4*q + q^2), 2*(-12 + 16*q - 7*q^2 + q^3), -4*(6 - 5*q + q^2), 
   2*(-12 + 16*q - 7*q^2 + q^3), -2*(6 - 5*q + q^2), -2*(12 - 7*q + q^2), 
   -15 + 11*q - 2*q^2, 3 - q, 1, -2*(-2 + q), 4*(-2 + q), -9 + 6*q - q^2, 
   12 - 16*q + 7*q^2 - q^3, -16 + 32*q - 24*q^2 + 8*q^3 - q^4, -5 + q, 
   -4 + 4*q - q^2}, {0, 0, 0, 0, -2*(-3 + q), 9 - 6*q + q^2, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 2*(-3 + q), 0, 2*(-3 + q), -2*(9 - 6*q + q^2), 
   -7 + 2*q, 8 - 6*q + q^2, 0, 0, -2*(6 - 5*q + q^2), 0, 1, 0, 
   -18 + 21*q - 8*q^2 + q^3, -2 + q}, 
  {0, 0, 0, 0, -2*(-2 + q), 1, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3 + q, 6 - 5*q + q^2, 0, 0, -2*(4 - 4*q + q^2), 0, 0, 0, 
   -2 + q, -8 + 12*q - 6*q^2 + q^3}}; 

VFF[7] = {(-1 + q)^6*q, 2*(-1 + q)^5*q, 2*(-2 + q)*(-1 + q)^4*q, 
  2*(-1 + q)^3*q*(3 - 3*q + q^2), 2*(-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), 
  (-1 + q)*q*(5 - 10*q + 10*q^2 - 5*q^3 + q^4), 2*(-1 + q)^5*q, 
  2*(-2 + q)*(-1 + q)^4*q, (-1 + q)^3*q*(3 - 3*q + q^2), (-1 + q)^5*q, 
  2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, 2*(-1 + q)^2*q*(3 - 3*q + q^2), 
  2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, (-1 + q)^4*q, 2*(-1 + q)^4*q, 
  2*(-2 + q)*(-1 + q)^3*q, 2*(-1 + q)^2*q*(3 - 3*q + q^2), 
  2*(-2 + q)*(-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^3*q, 
  2*(-2 + q)^2*(-1 + q)^2*q, (-1 + q)^2*q*(3 - 3*q + q^2), (-1 + q)^3*q, 
  (-1 + q)^3*q, 2*(-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^3*q, 
  (-2 + q)^2*(-1 + q)^2*q, (-1 + q)^3*q, (-1 + q)^4*q, 
  (-1 + q)^2*q*(3 - 3*q + q^2), (-1 + q)^4*q}; 

UFF[7] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 0, 0}; 
 
(* -----------------------------------------------
   SQUARE 8F x nF
   basis 
   1   {{1},{2},{3},{4},{5},{6},{7},{8}}
   2   {{1,3},{2},{4},{5},{6},{7},{8}} + {{1},{2},{3},{4},{5},{6,8},{7}} 
   3   {{1,4},{2},{3},{5},{6},{7},{8}} + {{1},{2},{3},{4},{5,8},{6},{7}} 
   4   {{1,5},{2},{3},{4},{6},{7},{8}} + {{1},{2},{3},{4,8},{5},{6},{7}} 
   5   {{1,6},{2},{3},{4},{5},{7},{8}} + {{1},{2},{3,8},{4},{5},{6},{7}} 
   6   {{1,7},{2},{3},{4},{5},{6},{8}} + {{1},{2,8},{3},{4},{5},{6},{7}} 
   7   {{1,8},{2},{3},{4},{5},{6},{7}} 
   8   {{1},{2,4},{3},{5},{6},{7},{8}} + {{1},{2},{3},{4},{5,7},{6},{8}} 
   9   {{1},{2,5},{3},{4},{6},{7},{8}} + {{1},{2},{3},{4,7},{5},{6},{8}} 
   10  {{1},{2,6},{3},{4},{5},{7},{8}} + {{1},{2},{3,7},{4},{5},{6},{8}} 
   11  {{1},{2,7},{3},{4},{5},{6},{8}} 
   12  {{1},{2},{3,5},{4},{6},{7},{8}} + {{1},{2},{3},{4,6},{5},{7},{8}} 
   13  {{1},{2},{3,6},{4},{5},{7},{8}} 
   14  {{1,3,5},{2},{4},{6},{7},{8}}   + {{1},{2},{3},{4,6,8},{5},{7}} 
   15  {{1,3,6},{2},{4},{5},{7},{8}}   + {{1},{2},{3,6,8},{4},{5},{7}} 
   16  {{1,3,7},{2},{4},{5},{7},{8}}   + {{1},{2,6,8},{3},{4},{5},{7}} 
   17  {{1,3,8},{2},{4},{5},{7},{8}}   + {{1,6,8},{2},{3},{4},{5},{7}} 
   18  {{1,4,6},{2},{3},{5},{7},{8}}   + {{1},{2},{3,5,8},{4},{6},{7}} 
   19  {{1,4,7},{2},{3},{5},{6},{8}}   + {{1},{2,5,8},{3},{4},{6},{7}} 
   20  {{1,4,8},{2},{3},{5},{6},{7}}   + {{1,5,8},{2},{3},{4},{6},{7}} 
   21  {{1,5,7},{2},{3},{4},{6},{8}}   + {{1},{2,4,8},{3},{5},{6},{7}} 
   22  {{1,3,5,7},{2},{4},{6},{8}}     + {{1},{2,4,6,8},{3},{5},{7}}
   23  {{1,3,5,8},{2},{4},{6},{7}}     + {{1,4,6,8},{2},{3},{5},{7}}
   24  {{1,3,6,8},{2},{4},{5},{7}} 
   25  {{1,3},{2},{4,6},{5},{7},{8}}   + {{1},{2},{3,5},{4},{6,8},{7}}
   26  {{1,3},{2},{4,7},{5},{6},{8}}   + {{1},{2,5},{3},{4},{6,8},{7}}
   27  {{1,3},{2},{4,8},{5},{6},{7}}   + {{1,5},{2},{3},{4},{6,8},{7}}
   28  {{1,3},{2},{4,6,8},{5},{7}}     + {{1,3,5},{2},{4},{6,8},{7}}
   29  {{1,3},{2},{4},{5,7},{6},{8}}   + {{1},{2,4},{3},{5},{6,8},{7}}
   30  {{1,3},{2},{4},{5},{6,8},{7}}
   31  {{1,3},{2},{4},{5,8},{6},{7}}   + {{1,4},{2},{3},{5},{6,8},{7}}
   32  {{1,4},{2},{3},{5,8},{6},{7}}
   33  {{1,4},{2},{3},{5,7},{6},{8}}   + {{1},{2,4},{3},{5,8},{6},{7}}
   34  {{1,5},{2,4},{3},{6},{7},{8}}   + {{1},{2},{3},{4,8},{5,7},{6}}
   35  {{1,6},{2,4},{3},{5},{7},{8}}   + {{1},{2},{3,8},{4},{5,7},{6}}
   36  {{1,7},{2,4},{3},{5},{6},{8}}   + {{1},{2,8},{3},{4},{5,7},{6}}
   37  {{1,8},{2,4},{3},{5},{6},{7}}   + {{1,8},{2},{3},{4},{5,7},{6}}
   38  {{1,6},{2},{3,5},{4},{7},{8}}   + {{1},{2},{3,8},{4,6},{5},{7}}
   39  {{1,7},{2},{3,5},{4},{6},{8}}   + {{1},{2,8},{3},{4,6},{5},{7}}
   40  {{1,8},{2},{3,5},{4},{6},{8}}   + {{1,8},{2},{3},{4,6},{5},{7}}
   41  {{1,6},{2,5},{3},{4},{7},{8}}   + {{1},{2},{3,8},{4,7},{5},{6}}
   42  {{1,7},{2,5},{3},{4},{7},{8}}   + {{1},{2,8},{3},{4,7},{5},{6}}
   43  {{1,8},{2,5},{3},{4},{7},{8}}   + {{1,8},{2},{3},{4,7},{5},{6}}
   44  {{1,8},{2},{3,6},{4},{5},{8}}
   45  {{1,7},{2,6},{3},{4},{5},{8}}   + {{1},{2,8},{3,7},{4},{5},{6}}
   46  {{1,8},{2,6},{3},{4},{5},{7}}   + {{1,8},{2},{3,7},{4},{5},{6}}
   47  {{1,8},{2,7},{3},{4},{5},{6}}
   48  {{1,8},{2,7},{3,6},{4},{5}}
   49  {{1,8},{2,7},{3,5},{4},{6}}     + {{1,8},{2,7},{3},{4,6},{5}}
   50  {{1,3},{2},{4,8},{5,7},{6}}     + {{1,5},{2,4},{3},{6,8},{7}}
   51  {{1,8},{2,4,7},{3},{5},{6}}     + {{1,8},{2,5,7},{3},{4},{6}}
   52  {{1},{2,4,6},{3},{5},{7},{8}}   + {{1},{2},{3,5,7},{4},{6},{8}}
   53  {{1},{2,4,7},{3},{5},{7},{8}}   + {{1},{2,5,7},{7},{4},{6},{8}}
   54  {{1,8},{2,4},{3},{5,7},{6}}  
   55  {{1,3,7},{2},{4,6},{5},{8}}     + {{1},{2,6,8},{3,5},{4},{7}}
   56  {{1,3,8},{2},{4,6},{5},{7}}     + {{1,6,8},{2},{3,5},{4},{7}}
   57  {{1,3,8},{2},{4},{5,7},{6}}     + {{1,6,8},{2,4},{3},{5},{7}}
   58  {{1,3,8},{2},{4,7},{5},{6}}     + {{1,6,8},{2,5},{3},{4},{7}}
   59  {{1,4,8},{2},{3},{5,7},{6}}     + {{1,5,8},{2,4},{3},{6},{7}}
   60  {{1},{2,4,8},{3},{5,7},{6}}     + {{1,5,7},{2,4},{3},{6},{8}}
   61  {{1,7},{2,4,6},{3},{5},{8}}     + {{1},{2,8},{3,5,7},{4},{6}}
   62  {{1,8},{2,4,6},{3},{5},{8}}     + {{1,8},{2},{3,5,7},{4},{6}}
   63  {{1},{2,4},{3},{5,7},{6},{8}}
   64  {{1},{2,7},{3,6},{4},{5},{8}}
   65  {{1,7},{2,6},{3,5},{4},{8}}     + {{1},{2,8},{3,7},{4,6},{5}}
   66  {{1,8},{2,6},{3,5},{4},{7}}     + {{1,8},{2},{3,7},{4,6},{5}}
   67  {{1},{2,6},{3,5},{4},{7},{8}}   + {{1},{2},{3,7},{4,6},{5},{8}}
   68  {{1},{2,8},{3,5},{4},{7},{8}}   + {{1,7},{2},{3},{4,6},{5},{8}}
   69  {{1},{2,7},{3,5},{4},{7},{8}}   + {{1},{2,7},{3},{4,6},{5},{8}}
   70  {{1,7},{2},{3,6},{4},{7},{8}}   + {{1},{2,8},{3,6},{4},{5},{7}}
   ----------------------------------------------- *)

TFF[8] = {{987 - 2595*q + 3236*q^2 - 2482*q^3 + 1275*q^4 - 448*q^5 + 105*q^6 - 
    15*q^7 + q^8, 2*(-555 + 1266*q - 1337*q^2 + 845*q^3 - 344*q^4 + 
      90*q^5 - 14*q^6 + q^7), 2*
    (-827 + 1804*q - 1817*q^2 + 1090*q^3 - 419*q^4 + 103*q^5 - 15*q^6 + q^7)\
, 2*(-953 + 2016*q - 1972*q^2 + 1150*q^3 - 431*q^4 + 104*q^5 - 15*q^6 + 
      q^7), 2*(-1012 + 2099*q - 2018*q^2 + 1161*q^3 - 432*q^4 + 104*q^5 - 
      15*q^6 + q^7), 2*(-1057 + 2153*q - 2036*q^2 + 1163*q^3 - 432*q^4 + 
      104*q^5 - 15*q^6 + q^7), 
   -1210 + 2284*q - 2088*q^2 + 1174*q^3 - 433*q^4 + 104*q^5 - 15*q^6 + q^7, 
   2*(-492 + 1188*q - 1297*q^2 + 835*q^3 - 343*q^4 + 90*q^5 - 14*q^6 + q^7), 
   2*(-723 + 1683*q - 1761*q^2 + 1078*q^3 - 418*q^4 + 103*q^5 - 15*q^6 + 
      q^7), 2*(-830 + 1882*q - 1914*q^2 + 1138*q^3 - 430*q^4 + 104*q^5 - 
      15*q^6 + q^7), -896 + 1984*q - 1968*q^2 + 1150*q^3 - 431*q^4 + 
    104*q^5 - 15*q^6 + q^7, 2*(-483 + 1173*q - 1290*q^2 + 834*q^3 - 
      343*q^4 + 90*q^5 - 14*q^6 + q^7), 
   -710 + 1663*q - 1753*q^2 + 1077*q^3 - 418*q^4 + 103*q^5 - 15*q^6 + q^7, 
   2*(240 - 510*q + 471*q^2 - 244*q^3 + 75*q^4 - 13*q^5 + q^6), 
   2*(347 - 709*q + 624*q^2 - 304*q^3 + 87*q^4 - 14*q^5 + q^6), 
   2*(404 - 796*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(502 - 887*q + 699*q^2 - 318*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(347 - 709*q + 624*q^2 - 304*q^3 + 87*q^4 - 14*q^5 + q^6), 
   2*(511 - 995*q + 824*q^2 - 375*q^3 + 100*q^4 - 15*q^5 + q^6), 
   2*(687 - 1182*q + 900*q^2 - 389*q^3 + 101*q^4 - 15*q^5 + q^6), 
   2*(404 - 796*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(-96 + 192*q - 152*q^2 + 60*q^3 - 12*q^4 + q^5), 
   2*(-164 + 286*q - 200*q^2 + 71*q^3 - 13*q^4 + q^5), 
   -164 + 286*q - 200*q^2 + 71*q^3 - 13*q^4 + q^5, 
   2*(267 - 555*q + 501*q^2 - 253*q^3 + 76*q^4 - 13*q^5 + q^6), 
   2*(399 - 789*q + 669*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(527 - 930*q + 729*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(276 - 570*q + 508*q^2 - 254*q^3 + 76*q^4 - 13*q^5 + q^6), 
   312 - 603*q + 518*q^2 - 255*q^3 + 76*q^4 - 13*q^5 + q^6, 
   2*(464 - 850*q + 688*q^2 - 317*q^3 + 88*q^4 - 14*q^5 + q^6), 
   680 - 1177*q + 899*q^2 - 389*q^3 + 101*q^4 - 15*q^5 + q^6, 
   2*(404 - 794*q + 670*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(303 - 588*q + 511*q^2 - 254*q^3 + 76*q^4 - 13*q^5 + q^6), 
   2*(419 - 802*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(476 - 889*q + 718*q^2 - 326*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(565 - 965*q + 739*q^2 - 328*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(419 - 802*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(485 - 904*q + 725*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(574 - 980*q + 746*q^2 - 329*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(451 - 830*q + 680*q^2 - 316*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(628 - 1136*q + 888*q^2 - 388*q^3 + 101*q^4 - 15*q^5 + q^6), 
   2*(791 - 1303*q + 956*q^2 - 401*q^3 + 102*q^4 - 15*q^5 + q^6), 
   804 - 1323*q + 964*q^2 - 402*q^3 + 102*q^4 - 15*q^5 + q^6, 
   2*(527 - 930*q + 729*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(810 - 1316*q + 958*q^2 - 401*q^3 + 102*q^4 - 15*q^5 + q^6), 
   618 - 1002*q + 749*q^2 - 329*q^3 + 89*q^4 - 14*q^5 + q^6, 
   -276 + 383*q - 229*q^2 + 74*q^3 - 13*q^4 + q^5, 
   2*(-256 + 374*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
   2*(-168 + 267*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-211 + 335*q - 217*q^2 + 73*q^3 - 13*q^4 + q^5), 
   2*(204 - 468*q + 455*q^2 - 242*q^3 + 75*q^4 - 13*q^5 + q^6), 
   2*(300 - 660*q + 607*q^2 - 302*q^3 + 87*q^4 - 14*q^5 + q^6), 
   -236 + 361*q - 226*q^2 + 74*q^3 - 13*q^4 + q^5, 
   2*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-209 + 334*q - 217*q^2 + 73*q^3 - 13*q^4 + q^5), 
   2*(-209 + 334*q - 217*q^2 + 73*q^3 - 13*q^4 + q^5), 
   2*(-229 + 347*q - 219*q^2 + 73*q^3 - 13*q^4 + q^5), 
   2*(-224 + 342*q - 218*q^2 + 73*q^3 - 13*q^4 + q^5), 
   2*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-200 + 328*q - 216*q^2 + 73*q^3 - 13*q^4 + q^5), 
   240 - 528*q + 492*q^2 - 252*q^3 + 76*q^4 - 13*q^5 + q^6, 
   404 - 794*q + 670*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6, 
   2*(-168 + 267*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-260 + 375*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
   2*(267 - 555*q + 501*q^2 - 253*q^3 + 76*q^4 - 13*q^5 + q^6), 
   2*(476 - 889*q + 718*q^2 - 326*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(372 - 762*q + 660*q^2 - 314*q^3 + 88*q^4 - 14*q^5 + q^6), 
   2*(628 - 1136*q + 888*q^2 - 388*q^3 + 101*q^4 - 15*q^5 + q^6)}, 
  {-89 + 145*q - 107*q^2 + 44*q^3 - 10*q^4 + q^5, 
   228 - 443*q + 393*q^2 - 204*q^3 + 65*q^4 - 12*q^5 + q^6, 
   176 - 259*q + 169*q^2 - 61*q^3 + 12*q^4 - q^5, 
   146 - 185*q + 100*q^2 - 27*q^3 + 3*q^4, 
   104 - 135*q + 73*q^2 - 19*q^3 + 2*q^4, 
   101 - 128*q + 68*q^2 - 18*q^3 + 2*q^4, 57 - 66*q + 34*q^2 - 9*q^3 + q^4, 
   78 - 108*q + 61*q^2 - 17*q^3 + 2*q^4, 
   100 - 135*q + 73*q^2 - 19*q^3 + 2*q^4, 
   80 - 115*q + 66*q^2 - 18*q^3 + 2*q^4, 42 - 59*q + 33*q^2 - 9*q^3 + q^4, 
   67 - 99*q + 59*q^2 - 17*q^3 + 2*q^4, 35 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   -72 + 130*q - 101*q^2 + 43*q^3 - 10*q^4 + q^5, 
   -84 + 158*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -128 + 206*q - 141*q^2 + 53*q^3 - 11*q^4 + q^5, 
   -44 + 66*q - 38*q^2 + 10*q^3 - q^4, -63 + 87*q - 46*q^2 + 11*q^3 - q^4, 
   -95 + 116*q - 55*q^2 + 12*q^3 - q^4, -40 + 47*q - 20*q^2 + 3*q^3, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 40 - 64*q + 38*q^2 - 10*q^3 + q^4, 
   28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   -96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -143 + 243*q - 170*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -197 + 298*q - 188*q^2 + 64*q^3 - 12*q^4 + q^5, 
   68 - 112*q + 69*q^2 - 19*q^3 + 2*q^4, 
   -107 + 187*q - 137*q^2 + 53*q^3 - 11*q^4 + q^5, 
   -100 + 178*q - 132*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -205 + 324*q - 211*q^2 + 72*q^3 - 13*q^4 + q^5, 
   -81 + 99*q - 48*q^2 + 11*q^3 - q^4, -75 + 94*q - 47*q^2 + 11*q^3 - q^4, 
   -39 + 38*q - 14*q^2 + 2*q^3, -38 + 40*q - 15*q^2 + 2*q^3, 
   -41 + 42*q - 15*q^2 + 2*q^3, -50 + 47*q - 16*q^2 + 2*q^3, 
   -53 + 72*q - 39*q^2 + 10*q^3 - q^4, -45 + 52*q - 21*q^2 + 3*q^3, 
   -49 + 50*q - 17*q^2 + 2*q^3, -42 + 41*q - 15*q^2 + 2*q^3, 
   -52 + 50*q - 17*q^2 + 2*q^3, 3*(-24 + 23*q - 8*q^2 + q^3), 
   -35 + 39*q - 15*q^2 + 2*q^3, -36 + 37*q - 14*q^2 + 2*q^3, 
   -84 + 100*q - 48*q^2 + 11*q^3 - q^4, -21 + 19*q - 7*q^2 + q^3, 
   7 - 5*q + q^2, 15 - 11*q + 2*q^2, 59 - 79*q + 41*q^2 - 10*q^3 + q^4, 
   13 - 10*q + 2*q^2, -18 + 25*q - 12*q^2 + 2*q^3, 
   -26 + 33*q - 14*q^2 + 2*q^3, 9 - 6*q + q^2, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, 58 - 85*q + 46*q^2 - 11*q^3 + q^4, 
   52 - 74*q + 40*q^2 - 10*q^3 + q^4, 60 - 80*q + 41*q^2 - 10*q^3 + q^4, 
   28 - 27*q + 9*q^2 - q^3, 11 - 9*q + 2*q^2, 2*(4 - 4*q + q^2), 
   18 - 21*q + 8*q^2 - q^3, -16 + 18*q - 7*q^2 + q^3, 
   -14 + 17*q - 7*q^2 + q^3, 11 - 9*q + 2*q^2, 27 - 27*q + 9*q^2 - q^3, 
   -24 + 30*q - 13*q^2 + 2*q^3, 3*(-14 + 17*q - 7*q^2 + q^3), 
   -30 + 37*q - 15*q^2 + 2*q^3, -63 + 87*q - 46*q^2 + 11*q^3 - q^4}, 
  {-34 + 46*q - 27*q^2 + 8*q^3 - q^4, 
   87 - 145*q + 107*q^2 - 44*q^3 + 10*q^4 - q^5, 
   265 - 516*q + 461*q^2 - 238*q^3 + 74*q^4 - 13*q^5 + q^6, 
   124 - 196*q + 138*q^2 - 53*q^3 + 11*q^4 - q^5, 
   71 - 89*q + 46*q^2 - 11*q^3 + q^4, 53 - 55*q + 21*q^2 - 3*q^3, 
   28 - 24*q + 8*q^2 - q^3, 84 - 144*q + 107*q^2 - 44*q^3 + 10*q^4 - q^5, 
   53 - 72*q + 39*q^2 - 10*q^3 + q^4, 41 - 48*q + 20*q^2 - 3*q^3, 
   20 - 22*q + 8*q^2 - q^3, 23 - 27*q + 12*q^2 - 2*q^3, 
   15 - 17*q + 7*q^2 - q^3, -30 + 45*q - 27*q^2 + 8*q^3 - q^4, 
   -36 + 54*q - 32*q^2 + 9*q^3 - q^4, -42 + 61*q - 34*q^2 + 9*q^3 - q^4, 
   -62 + 81*q - 41*q^2 + 10*q^3 - q^4, 
   -77 + 146*q - 118*q^2 + 50*q^3 - 11*q^4 + q^5, 
   -119 + 211*q - 156*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -196 + 308*q - 204*q^2 + 71*q^3 - 13*q^4 + q^5, 
   -72 + 110*q - 65*q^2 + 18*q^3 - 2*q^4, -2*(-8 + 12*q - 6*q^2 + q^3), 
   42 - 65*q + 38*q^2 - 10*q^3 + q^4, 12 - 16*q + 7*q^2 - q^3, 
   -27 + 41*q - 26*q^2 + 8*q^3 - q^4, -49 + 70*q - 39*q^2 + 10*q^3 - q^4, 
   -96 + 133*q - 73*q^2 + 19*q^3 - 2*q^4, 22 - 29*q + 13*q^2 - 2*q^3, 
   -70 + 109*q - 65*q^2 + 18*q^3 - 2*q^4, -38 + 57*q - 33*q^2 + 9*q^3 - q^4, 
   -187 + 303*q - 203*q^2 + 71*q^3 - 13*q^4 + q^5, 
   -189 + 303*q - 203*q^2 + 71*q^3 - 13*q^4 + q^5, 
   -166 + 281*q - 195*q^2 + 70*q^3 - 13*q^4 + q^5, 
   -33 + 46*q - 27*q^2 + 8*q^3 - q^4, -39 + 55*q - 32*q^2 + 9*q^3 - q^4, 
   -45 + 62*q - 34*q^2 + 9*q^3 - q^4, -65 + 82*q - 41*q^2 + 10*q^3 - q^4, 
   -21 + 22*q - 8*q^2 + q^3, -2*(10 - 9*q + 2*q^2), 
   -30 + 28*q - 9*q^2 + q^3, -22 + 22*q - 8*q^2 + q^3, 
   -39 + 43*q - 16*q^2 + 2*q^3, -80 + 98*q - 48*q^2 + 11*q^3 - q^4, 
   -15 + 11*q - 2*q^2, -18 + 14*q - 3*q^2, -39 + 34*q - 10*q^2 + q^3, 
   -10 + 6*q - q^2, 3 - q, 9 - 6*q + q^2, -2*(-14 + 17*q - 7*q^2 + q^3), 
   20 - 22*q + 8*q^2 - q^3, -24 + 40*q - 26*q^2 + 8*q^3 - q^4, 
   -40 + 64*q - 38*q^2 + 10*q^3 - q^4, 18 - 21*q + 8*q^2 - q^3, 
   10 - 13*q + 6*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   30 - 37*q + 15*q^2 - 2*q^3, 20 - 22*q + 8*q^2 - q^3, 
   63 - 87*q + 46*q^2 - 11*q^3 + q^4, 22 - 29*q + 13*q^2 - 2*q^3, 
   10 - 13*q + 6*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   -32 + 52*q - 32*q^2 + 9*q^3 - q^4, -6 + 5*q - q^2, -2*(-2 + q), 
   9 - 6*q + q^2, -9 + 8*q - 2*q^2, -40 + 57*q - 33*q^2 + 9*q^3 - q^4, 
   -18 + 21*q - 8*q^2 + q^3, -27 + 27*q - 9*q^2 + q^3}, 
  {-13 + 14*q - 6*q^2 + q^3, 33 - 46*q + 27*q^2 - 8*q^3 + q^4, 
   98 - 168*q + 126*q^2 - 51*q^3 + 11*q^4 - q^5, 
   268 - 532*q + 478*q^2 - 245*q^3 + 75*q^4 - 13*q^5 + q^6, 
   115 - 185*q + 133*q^2 - 52*q^3 + 11*q^4 - q^5, 
   61 - 73*q + 36*q^2 - 9*q^3 + q^4, 28 - 24*q + 8*q^2 - q^3, 
   30 - 45*q + 27*q^2 - 8*q^3 + q^4, 
   97 - 168*q + 126*q^2 - 51*q^3 + 11*q^4 - q^5, 
   50 - 66*q + 35*q^2 - 9*q^3 + q^4, 20 - 22*q + 8*q^2 - q^3, 
   31 - 45*q + 27*q^2 - 8*q^3 + q^4, 15 - 17*q + 7*q^2 - q^3, 
   -54 + 109*q - 93*q^2 + 42*q^3 - 10*q^4 + q^5, 
   -36 + 54*q - 32*q^2 + 9*q^3 - q^4, -36 + 46*q - 20*q^2 + 3*q^3, 
   -62 + 81*q - 41*q^2 + 10*q^3 - q^4, -49 + 70*q - 39*q^2 + 10*q^3 - q^4, 
   -91 + 135*q - 77*q^2 + 20*q^3 - 2*q^4, 
   -196 + 308*q - 204*q^2 + 71*q^3 - 13*q^4 + q^5, 
   -96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 42 - 65*q + 38*q^2 - 10*q^3 + q^4, 
   12 - 16*q + 7*q^2 - q^3, -24 + 30*q - 13*q^2 + 2*q^3, 
   -61 + 86*q - 46*q^2 + 11*q^3 - q^4, 
   -156 + 251*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, -22 + 29*q - 13*q^2 + 2*q^3, 
   -14 + 17*q - 7*q^2 + q^3, -63 + 87*q - 46*q^2 + 11*q^3 - q^4, 
   -49 + 70*q - 39*q^2 + 10*q^3 - q^4, -42 + 65*q - 38*q^2 + 10*q^3 - q^4, 
   -93 + 164*q - 125*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -51 + 71*q - 39*q^2 + 10*q^3 - q^4, 3*(-14 + 17*q - 7*q^2 + q^3), 
   -65 + 82*q - 41*q^2 + 10*q^3 - q^4, -33 + 50*q - 31*q^2 + 9*q^3 - q^4, 
   -25 + 30*q - 13*q^2 + 2*q^3, -30 + 28*q - 9*q^2 + q^3, 
   -38 + 54*q - 32*q^2 + 9*q^3 - q^4, -51 + 71*q - 39*q^2 + 10*q^3 - q^4, 
   -80 + 98*q - 48*q^2 + 11*q^3 - q^4, -15 + 11*q - 2*q^2, 
   -21 + 20*q - 7*q^2 + q^3, -39 + 34*q - 10*q^2 + q^3, -10 + 6*q - q^2, 
   3 - q, 9 - 6*q + q^2, 53 - 74*q + 40*q^2 - 10*q^3 + q^4, 
   20 - 22*q + 8*q^2 - q^3, -18 + 25*q - 12*q^2 + 2*q^3, 
   -40 + 64*q - 38*q^2 + 10*q^3 - q^4, 18 - 21*q + 8*q^2 - q^3, 
   2*(4 - 4*q + q^2), 18 - 21*q + 8*q^2 - q^3, 30 - 37*q + 15*q^2 - 2*q^3, 
   20 - 22*q + 8*q^2 - q^3, 63 - 87*q + 46*q^2 - 11*q^3 + q^4, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, 2*(4 - 4*q + q^2), 
   18 - 21*q + 8*q^2 - q^3, -8 + 12*q - 6*q^2 + q^3, -6 + 5*q - q^2, 
   5 - 4*q + q^2, 9 - 6*q + q^2, -12 + 14*q - 6*q^2 + q^3, 
   2*(-16 + 18*q - 7*q^2 + q^3), -18 + 21*q - 8*q^2 + q^3, 
   -27 + 27*q - 9*q^2 + q^3}, {-5 + 4*q - q^2, 12 - 14*q + 6*q^2 - q^3, 
   38 - 54*q + 32*q^2 - 9*q^3 + q^4, 
   105 - 177*q + 131*q^2 - 52*q^3 + 11*q^4 - q^5, 
   280 - 547*q + 485*q^2 - 246*q^3 + 75*q^4 - 13*q^5 + q^6, 
   133 - 205*q + 140*q^2 - 53*q^3 + 11*q^4 - q^5, 
   57 - 66*q + 34*q^2 - 9*q^3 + q^4, 12 - 14*q + 6*q^2 - q^3, 
   41 - 58*q + 33*q^2 - 9*q^3 + q^4, 
   116 - 193*q + 138*q^2 - 53*q^3 + 11*q^4 - q^5, 
   42 - 59*q + 33*q^2 - 9*q^3 + q^4, -2*(-10 + 13*q - 6*q^2 + q^3), 
   35 - 53*q + 32*q^2 - 9*q^3 + q^4, -24 + 40*q - 26*q^2 + 8*q^3 - q^4, 
   -84 + 158*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -72 + 110*q - 65*q^2 + 18*q^3 - 2*q^4, 
   -128 + 206*q - 141*q^2 + 53*q^3 - 11*q^4 + q^5, 
   -76 + 146*q - 118*q^2 + 50*q^3 - 11*q^4 + q^5, 
   -63 + 87*q - 46*q^2 + 11*q^3 - q^4, -95 + 116*q - 55*q^2 + 12*q^3 - q^4, 
   -50 + 67*q - 35*q^2 + 9*q^3 - q^4, -2*(-8 + 12*q - 6*q^2 + q^3), 
   40 - 64*q + 38*q^2 - 10*q^3 + q^4, 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   -24 + 40*q - 26*q^2 + 8*q^3 - q^4, -26 + 33*q - 14*q^2 + 2*q^3, 
   -50 + 67*q - 35*q^2 + 9*q^3 - q^4, -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(4 - 4*q + q^2), -4 + 4*q - q^2, -20 + 22*q - 8*q^2 + q^3, 
   -21 + 22*q - 8*q^2 + q^3, -20 + 22*q - 8*q^2 + q^3, 
   -36 + 53*q - 32*q^2 + 9*q^3 - q^4, 
   -118 + 208*q - 155*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -58 + 78*q - 41*q^2 + 10*q^3 - q^4, -50 + 47*q - 16*q^2 + 2*q^3, 
   -121 + 212*q - 156*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -60 + 82*q - 42*q^2 + 10*q^3 - q^4, -49 + 50*q - 17*q^2 + 2*q^3, 
   -138 + 229*q - 163*q^2 + 61*q^3 - 12*q^4 + q^5, 
   -77 + 98*q - 48*q^2 + 11*q^3 - q^4, 3*(-24 + 23*q - 8*q^2 + q^3), 
   -35 + 39*q - 15*q^2 + 2*q^3, -48 + 63*q - 34*q^2 + 9*q^3 - q^4, 
   -84 + 100*q - 48*q^2 + 11*q^3 - q^4, -21 + 19*q - 7*q^2 + q^3, 
   7 - 5*q + q^2, 15 - 11*q + 2*q^2, 16 - 18*q + 7*q^2 - q^3, 
   13 - 10*q + 2*q^2, -24 + 40*q - 26*q^2 + 8*q^3 - q^4, 
   -26 + 33*q - 14*q^2 + 2*q^3, 9 - 6*q + q^2, 22 - 29*q + 13*q^2 - 2*q^3, 
   58 - 85*q + 46*q^2 - 11*q^3 + q^4, 52 - 74*q + 40*q^2 - 10*q^3 + q^4, 
   60 - 80*q + 41*q^2 - 10*q^3 + q^4, 28 - 27*q + 9*q^2 - q^3, 
   16 - 18*q + 7*q^2 - q^3, 10 - 13*q + 6*q^2 - q^3, 
   18 - 21*q + 8*q^2 - q^3, -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 
   16 - 18*q + 7*q^2 - q^3, 27 - 27*q + 9*q^2 - q^3, 
   -39 + 57*q - 33*q^2 + 9*q^3 - q^4, -45 + 62*q - 34*q^2 + 9*q^3 - q^4, 
   -30 + 37*q - 15*q^2 + 2*q^3, -63 + 87*q - 46*q^2 + 11*q^3 - q^4}, 
  {-2 + q, 5 - 4*q + q^2, 17 - 18*q + 7*q^2 - q^3, 
   48 - 63*q + 34*q^2 - 9*q^3 + q^4, 
   129 - 203*q + 140*q^2 - 53*q^3 + 11*q^4 - q^5, 
   341 - 628*q + 526*q^2 - 256*q^3 + 76*q^4 - 13*q^5 + q^6, 
   144 - 210*q + 141*q^2 - 53*q^3 + 11*q^4 - q^5, 2*(4 - 4*q + q^2), 
   -2*(-14 + 17*q - 7*q^2 + q^3), 2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), 
   108 - 184*q + 133*q^2 - 52*q^3 + 11*q^4 - q^5, 2*(4 - 4*q + q^2), 
   14 - 17*q + 7*q^2 - q^3, -10 + 13*q - 6*q^2 + q^3, 
   -35 + 53*q - 32*q^2 + 9*q^3 - q^4, 
   -100 + 175*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -96 + 124*q - 67*q^2 + 18*q^3 - 2*q^4, -34 + 53*q - 32*q^2 + 9*q^3 - q^4, 
   -119 + 211*q - 156*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -2*(58 - 76*q + 40*q^2 - 10*q^3 + q^4), 
   -96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 26 - 33*q + 14*q^2 - 2*q^3, 
   14 - 17*q + 7*q^2 - q^3, -10 + 13*q - 6*q^2 + q^3, 
   -35 + 53*q - 32*q^2 + 9*q^3 - q^4, -36 + 37*q - 14*q^2 + 2*q^3, 
   2*(4 - 4*q + q^2), -10 + 13*q - 6*q^2 + q^3, -2 + q, -13 + 10*q - 2*q^2, 
   -21 + 22*q - 8*q^2 + q^3, -34 + 53*q - 32*q^2 + 9*q^3 - q^4, 
   -16 + 18*q - 7*q^2 + q^3, -52 + 74*q - 40*q^2 + 10*q^3 - q^4, 
   -144 + 244*q - 170*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -108 + 141*q - 74*q^2 + 19*q^3 - 2*q^4, 
   -55 + 75*q - 40*q^2 + 10*q^3 - q^4, 
   -159 + 261*q - 177*q^2 + 63*q^3 - 12*q^4 + q^5, 
   -135 + 168*q - 83*q^2 + 20*q^3 - 2*q^4, 
   -61 + 80*q - 41*q^2 + 10*q^3 - q^4, 
   -197 + 318*q - 210*q^2 + 72*q^3 - 13*q^4 + q^5, 
   -151 + 184*q - 90*q^2 + 21*q^3 - 2*q^4, 
   -95 + 109*q - 50*q^2 + 11*q^3 - q^4, 
   -182 + 278*q - 180*q^2 + 63*q^3 - 12*q^4 + q^5, 
   -161 + 185*q - 89*q^2 + 21*q^3 - 2*q^4, 
   -54 + 65*q - 34*q^2 + 9*q^3 - q^4, 27 - 24*q + 8*q^2 - q^3, 
   -2*(-23 + 23*q - 8*q^2 + q^3), 11 - 9*q + 2*q^2, 
   -2*(-14 + 17*q - 7*q^2 + q^3), 2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(28 - 48*q + 31*q^2 - 9*q^3 + q^4), 18 - 21*q + 8*q^2 - q^3, 
   35 - 53*q + 32*q^2 - 9*q^3 + q^4, 41 - 44*q + 16*q^2 - 2*q^3, 
   35 - 39*q + 15*q^2 - 2*q^3, 41 - 41*q + 15*q^2 - 2*q^3, 
   35 - 39*q + 15*q^2 - 2*q^3, 32 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   44 - 68*q + 39*q^2 - 10*q^3 + q^4, -2*(-18 + 21*q - 8*q^2 + q^3), 
   -8 + 12*q - 6*q^2 + q^3, -54 + 75*q - 40*q^2 + 10*q^3 - q^4, 
   59 - 79*q + 41*q^2 - 10*q^3 + q^4, 54 - 51*q + 17*q^2 - 2*q^3, 
   2*(-14 + 17*q - 7*q^2 + q^3), 
   -153 + 250*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -2*(46 - 69*q + 39*q^2 - 10*q^3 + q^4), 
   -210 + 325*q - 211*q^2 + 72*q^3 - 13*q^4 + q^5}, 
  {-1, -2*(-2 + q), 2*(7 - 5*q + q^2), -2*(-20 + 19*q - 7*q^2 + q^3), 
   2*(54 - 65*q + 34*q^2 - 9*q^3 + q^4), 
   -2*(-143 + 210*q - 141*q^2 + 53*q^3 - 11*q^4 + q^5), 
   376 - 654*q + 534*q^2 - 257*q^3 + 76*q^4 - 13*q^5 + q^6, -2*(-2 + q), 
   2*(7 - 5*q + q^2), -2*(-20 + 19*q - 7*q^2 + q^3), 
   54 - 65*q + 34*q^2 - 9*q^3 + q^4, -2*(-2 + q), 7 - 5*q + q^2, 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), 
   2*(-108 + 184*q - 133*q^2 + 52*q^3 - 11*q^4 + q^5), 
   2*(-14 + 17*q - 7*q^2 + q^3), -2*(49 - 70*q + 39*q^2 - 10*q^3 + q^4), 
   2*(-140 + 233*q - 164*q^2 + 61*q^3 - 12*q^4 + q^5), 
   -2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), -2*(-8 + 12*q - 6*q^2 + q^3), 
   2*(28 - 48*q + 31*q^2 - 9*q^3 + q^4), 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(4 - 4*q + q^2), -4 + 4*q - q^2, 2*(-14 + 17*q - 7*q^2 + q^3), 
   -49 + 70*q - 39*q^2 + 10*q^3 - q^4, 2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(7 - 5*q + q^2), 2*(-23 + 23*q - 8*q^2 + q^3), 
   -2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), 
   2*(-171 + 262*q - 173*q^2 + 62*q^3 - 12*q^4 + q^5), 
   2*(-23 + 23*q - 8*q^2 + q^3), -2*(67 - 85*q + 42*q^2 - 10*q^3 + q^4), 
   2*(-180 + 277*q - 180*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(-27 + 24*q - 8*q^2 + q^3), -2*(88 - 104*q + 49*q^2 - 11*q^3 + q^4), 
   2*(-244 + 354*q - 220*q^2 + 73*q^3 - 13*q^4 + q^5), 
   -257 + 374*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5, 
   -2*(81 - 89*q + 42*q^2 - 10*q^3 + q^4), 
   2*(-263 + 367*q - 222*q^2 + 73*q^3 - 13*q^4 + q^5), 
   -224 + 299*q - 183*q^2 + 63*q^3 - 12*q^4 + q^5, 
   101 - 111*q + 50*q^2 - 11*q^3 + q^4, 
   2*(93 - 109*q + 50*q^2 - 11*q^3 + q^4), -2*(-14 + 17*q - 7*q^2 + q^3), 
   2*(75 - 97*q + 48*q^2 - 11*q^3 + q^4), -2*(4 - 4*q + q^2), 
   2*(-14 + 17*q - 7*q^2 + q^3), 73 - 96*q + 48*q^2 - 11*q^3 + q^4, 
   -2*(-14 + 17*q - 7*q^2 + q^3), 2*(46 - 69*q + 39*q^2 - 10*q^3 + q^4), 
   2*(46 - 69*q + 39*q^2 - 10*q^3 + q^4), 
   2*(54 - 75*q + 40*q^2 - 10*q^3 + q^4), 
   2*(49 - 70*q + 39*q^2 - 10*q^3 + q^4), -2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(-20 + 22*q - 8*q^2 + q^3), 2*(64 - 90*q + 47*q^2 - 11*q^3 + q^4), 
   -4 + 4*q - q^2, -27 + 24*q - 8*q^2 + q^3, -2*(-26 + 24*q - 8*q^2 + q^3), 
   2*(85 - 103*q + 49*q^2 - 11*q^3 + q^4), -2*(7 - 5*q + q^2), 
   -2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), 2*(-23 + 23*q - 8*q^2 + q^3), 
   -2*(88 - 104*q + 49*q^2 - 11*q^3 + q^4)}, 
  {-68 + 126*q - 100*q^2 + 43*q^3 - 10*q^4 + q^5, 
   72 - 103*q + 60*q^2 - 17*q^3 + 2*q^4, 
   156 - 247*q + 167*q^2 - 61*q^3 + 12*q^4 - q^5, 
   126 - 173*q + 98*q^2 - 27*q^3 + 3*q^4, 
   2*(58 - 76*q + 40*q^2 - 10*q^3 + q^4), 
   116 - 149*q + 76*q^2 - 19*q^3 + 2*q^4, 78 - 85*q + 41*q^2 - 10*q^3 + q^4, 
   168 - 372*q + 358*q^2 - 195*q^3 + 64*q^4 - 12*q^5 + q^6, 
   106 - 197*q + 150*q^2 - 59*q^3 + 12*q^4 - q^5, 
   82 - 137*q + 88*q^2 - 26*q^3 + 3*q^4, 40 - 64*q + 38*q^2 - 10*q^3 + q^4, 
   46 - 77*q + 51*q^2 - 16*q^3 + 2*q^4, 30 - 49*q + 31*q^2 - 9*q^3 + q^4, 
   -21 + 26*q - 12*q^2 + 2*q^3, -27 + 33*q - 14*q^2 + 2*q^3, 
   -36 + 46*q - 20*q^2 + 3*q^3, -56 + 52*q - 17*q^2 + 2*q^3, 
   -44 + 66*q - 38*q^2 + 10*q^3 - q^4, 
   -2*(42 - 65*q + 38*q^2 - 10*q^3 + q^4), 
   -115 + 128*q - 57*q^2 + 12*q^3 - q^4, 
   -112 + 194*q - 139*q^2 + 53*q^3 - 11*q^4 + q^5, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 19 - 21*q + 8*q^2 - q^3, 6 - 5*q + q^2, 
   -24 + 30*q - 13*q^2 + 2*q^3, -56 + 82*q - 45*q^2 + 11*q^3 - q^4, 
   -67 + 65*q - 23*q^2 + 3*q^3, 11 - 9*q + 2*q^2, 
   -92 + 170*q - 130*q^2 + 52*q^3 - 11*q^4 + q^5, -19 + 19*q - 7*q^2 + q^3, 
   -84 + 100*q - 48*q^2 + 11*q^3 - q^4, -81 + 99*q - 48*q^2 + 11*q^3 - q^4, 
   -156 + 274*q - 194*q^2 + 70*q^3 - 13*q^4 + q^5, 
   -108 + 184*q - 133*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -136 + 232*q - 164*q^2 + 61*q^3 - 12*q^4 + q^5, 
   -154 + 259*q - 177*q^2 + 63*q^3 - 12*q^4 + q^5, 
   -188 + 277*q - 176*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -35 + 38*q - 15*q^2 + 2*q^3, -45 + 52*q - 21*q^2 + 3*q^3, 
   -55 + 51*q - 17*q^2 + 2*q^3, -68 + 89*q - 46*q^2 + 11*q^3 - q^4, 
   -111 + 157*q - 85*q^2 + 21*q^3 - 2*q^4, 
   -126 + 144*q - 64*q^2 + 13*q^3 - q^4, -33 + 29*q - 9*q^2 + q^3, 
   -51 + 57*q - 22*q^2 + 3*q^3, -82 + 78*q - 26*q^2 + 3*q^3, 
   -30 + 28*q - 9*q^2 + q^3, 9 - 6*q + q^2, 27 - 27*q + 9*q^2 - q^3, 
   59 - 79*q + 41*q^2 - 10*q^3 + q^4, 60 - 86*q + 46*q^2 - 11*q^3 + q^4, 
   -48 + 104*q - 92*q^2 + 42*q^3 - 10*q^4 + q^5, 
   -80 + 168*q - 140*q^2 + 58*q^3 - 12*q^4 + q^5, 
   64 - 90*q + 47*q^2 - 11*q^3 + q^4, 2*(4 - 4*q + q^2), 17 - 12*q + 2*q^2, 
   67 - 91*q + 47*q^2 - 11*q^3 + q^4, 34 - 32*q + 10*q^2 - q^3, 
   89 - 114*q + 55*q^2 - 12*q^3 + q^4, 68 - 112*q + 69*q^2 - 19*q^3 + 2*q^4, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, 48 - 70*q + 39*q^2 - 10*q^3 + q^4, 
   -64 + 136*q - 116*q^2 + 50*q^3 - 11*q^4 + q^5, -12 + 16*q - 7*q^2 + q^3, 
   11 - 9*q + 2*q^2, 2*(9 - 6*q + q^2), -18 + 25*q - 12*q^2 + 2*q^3, 
   3*(-14 + 17*q - 7*q^2 + q^3), -36 + 60*q - 37*q^2 + 10*q^3 - q^4, 
   -45 + 48*q - 17*q^2 + 2*q^3}, 
  {-26 + 41*q - 26*q^2 + 8*q^3 - q^4, 27 - 31*q + 13*q^2 - 2*q^3, 
   53 - 72*q + 39*q^2 - 10*q^3 + q^4, 
   120 - 195*q + 138*q^2 - 53*q^3 + 11*q^4 - q^5, 
   78 - 97*q + 48*q^2 - 11*q^3 + q^4, 69 - 76*q + 29*q^2 - 4*q^3, 
   36 - 29*q + 9*q^2 - q^3, 60 - 120*q + 99*q^2 - 43*q^3 + 10*q^4 - q^5, 
   194 - 433*q + 420*q^2 - 228*q^3 + 73*q^4 - 13*q^5 + q^6, 
   100 - 182*q + 136*q^2 - 53*q^3 + 11*q^4 - q^5, 
   40 - 64*q + 38*q^2 - 10*q^3 + q^4, 
   62 - 121*q + 99*q^2 - 43*q^3 + 10*q^4 - q^5, 
   30 - 49*q + 31*q^2 - 9*q^3 + q^4, -30 + 45*q - 27*q^2 + 8*q^3 - q^4, 
   -27 + 33*q - 14*q^2 + 2*q^3, -42 + 61*q - 34*q^2 + 9*q^3 - q^4, 
   -35 + 30*q - 9*q^2 + q^3, -43 + 65*q - 38*q^2 + 10*q^3 - q^4, 
   -116 + 210*q - 156*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -80 + 98*q - 48*q^2 + 11*q^3 - q^4, 
   -2*(32 - 52*q + 32*q^2 - 9*q^3 + q^4), -2*(-8 + 12*q - 6*q^2 + q^3), 
   20 - 22*q + 8*q^2 - q^3, 6 - 5*q + q^2, 
   -33 + 52*q - 32*q^2 + 9*q^3 - q^4, 
   -104 + 194*q - 149*q^2 + 59*q^3 - 12*q^4 + q^5, 
   -64 + 80*q - 41*q^2 + 10*q^3 - q^4, 16 - 18*q + 7*q^2 - q^3, 
   -32 + 52*q - 32*q^2 + 9*q^3 - q^4, -7 + 5*q - q^2, 
   -28 + 27*q - 9*q^2 + q^3, -21 + 22*q - 8*q^2 + q^3, 
   -40 + 64*q - 38*q^2 + 10*q^3 - q^4, -30 + 45*q - 27*q^2 + 8*q^3 - q^4, 
   -58 + 83*q - 45*q^2 + 11*q^3 - q^4, 
   -82 + 125*q - 72*q^2 + 19*q^3 - 2*q^4, 
   -80 + 100*q - 48*q^2 + 11*q^3 - q^4, -52 + 72*q - 39*q^2 + 10*q^3 - q^4, 
   -60 + 82*q - 42*q^2 + 10*q^3 - q^4, -71 + 84*q - 41*q^2 + 10*q^3 - q^4, 
   -132 + 221*q - 158*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -179 + 297*q - 202*q^2 + 71*q^3 - 13*q^4 + q^5, 
   -214 + 320*q - 206*q^2 + 71*q^3 - 13*q^4 + q^5, -33 + 29*q - 9*q^2 + q^3, 
   -66 + 84*q - 42*q^2 + 10*q^3 - q^4, -100 + 111*q - 50*q^2 + 11*q^3 - q^4, 
   -30 + 28*q - 9*q^2 + q^3, 9 - 6*q + q^2, 27 - 27*q + 9*q^2 - q^3, 
   16 - 18*q + 7*q^2 - q^3, 60 - 86*q + 46*q^2 - 11*q^3 + q^4, 
   -36 + 68*q - 49*q^2 + 16*q^3 - 2*q^4, 
   -80 + 168*q - 140*q^2 + 58*q^3 - 12*q^4 + q^5, 16 - 20*q + 8*q^2 - q^3, 
   10 - 13*q + 6*q^2 - q^3, 25 - 26*q + 9*q^2 - q^3, 
   28 - 30*q + 10*q^2 - q^3, 66 - 88*q + 46*q^2 - 11*q^3 + q^4, 
   20 - 22*q + 8*q^2 - q^3, -2*(-8 + 12*q - 6*q^2 + q^3), 
   22 - 29*q + 13*q^2 - 2*q^3, -2*(-18 + 21*q - 8*q^2 + q^3), 
   -16 + 32*q - 24*q^2 + 8*q^3 - q^4, -12 + 16*q - 7*q^2 + q^3, 
   16 - 18*q + 7*q^2 - q^3, 24 - 23*q + 8*q^2 - q^3, 
   -24 + 40*q - 26*q^2 + 8*q^3 - q^4, -45 + 62*q - 34*q^2 + 9*q^3 - q^4, 
   -36 + 60*q - 37*q^2 + 10*q^3 - q^4, -45 + 48*q - 17*q^2 + 2*q^3}, 
  {-10 + 13*q - 6*q^2 + q^3, 9 - 8*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   50 - 66*q + 35*q^2 - 9*q^3 + q^4, 
   125 - 201*q + 140*q^2 - 53*q^3 + 11*q^4 - q^5, 
   95 - 127*q + 68*q^2 - 18*q^3 + 2*q^4, 31 - 25*q + 8*q^2 - q^3, 
   24 - 40*q + 26*q^2 - 8*q^3 + q^4, 
   82 - 157*q + 124*q^2 - 51*q^3 + 11*q^4 - q^5, 
   232 - 502*q + 469*q^2 - 244*q^3 + 75*q^4 - 13*q^5 + q^6, 
   84 - 160*q + 125*q^2 - 51*q^3 + 11*q^4 - q^5, 
   2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), 
   70 - 141*q + 117*q^2 - 50*q^3 + 11*q^4 - q^5, 
   -18 + 25*q - 12*q^2 + 2*q^3, -63 + 101*q - 63*q^2 + 18*q^3 - 2*q^4, 
   -96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -52 + 65*q - 34*q^2 + 9*q^3 - q^4, -42 + 65*q - 38*q^2 + 10*q^3 - q^4, 
   -60 + 86*q - 46*q^2 + 11*q^3 - q^4, -39 + 34*q - 10*q^2 + q^3, 
   -36 + 46*q - 20*q^2 + 3*q^3, 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 
   18 - 21*q + 8*q^2 - q^3, 14 - 17*q + 7*q^2 - q^3, 
   -18 + 25*q - 12*q^2 + 2*q^3, -34 + 53*q - 32*q^2 + 9*q^3 - q^4, 
   -21 + 20*q - 7*q^2 + q^3, 2*(4 - 4*q + q^2), -10 + 13*q - 6*q^2 + q^3, 
   -2 + q, -9 + 6*q - q^2, -9 + 6*q - q^2, -18 + 21*q - 8*q^2 + q^3, 
   -12 + 14*q - 6*q^2 + q^3, -36 + 54*q - 32*q^2 + 9*q^3 - q^4, 
   3*(-14 + 17*q - 7*q^2 + q^3), -37 + 33*q - 10*q^2 + q^3, 
   -57 + 82*q - 45*q^2 + 11*q^3 - q^4, 2*(-26 + 33*q - 14*q^2 + 2*q^3), 
   -55 + 55*q - 18*q^2 + 2*q^3, -41 + 58*q - 33*q^2 + 9*q^3 - q^4, 
   -81 + 108*q - 54*q^2 + 12*q^3 - q^4, -95 + 109*q - 50*q^2 + 11*q^3 - q^4, 
   -77 + 97*q - 48*q^2 + 11*q^3 - q^4, 
   -156 + 251*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -232 + 338*q - 213*q^2 + 72*q^3 - 13*q^4 + q^5, 
   -63 + 78*q - 40*q^2 + 10*q^3 - q^4, 21 - 22*q + 8*q^2 - q^3, 
   45 - 48*q + 17*q^2 - 2*q^3, 5 - 4*q + q^2, 39 - 43*q + 16*q^2 - 2*q^3, 
   -48 + 104*q - 92*q^2 + 42*q^3 - 10*q^4 + q^5, 
   -52 + 92*q - 61*q^2 + 18*q^3 - 2*q^4, 8 - 6*q + q^2, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, 24 - 26*q + 9*q^2 - q^3, 
   15 - 17*q + 7*q^2 - q^3, 17 - 18*q + 7*q^2 - q^3, 9 - 6*q + q^2, 
   2*(4 - 4*q + q^2), 32 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   48 - 70*q + 39*q^2 - 10*q^3 + q^4, -8 + 12*q - 6*q^2 + q^3, 
   -28 + 48*q - 31*q^2 + 9*q^3 - q^4, 53 - 74*q + 40*q^2 - 10*q^3 + q^4, 
   78 - 98*q + 48*q^2 - 11*q^3 + q^4, 
   -78 + 153*q - 123*q^2 + 51*q^3 - 11*q^4 + q^5, 
   2*(-26 + 33*q - 14*q^2 + 2*q^3), -60 + 104*q - 67*q^2 + 19*q^3 - 2*q^4, 
   -105 + 152*q - 84*q^2 + 21*q^3 - 2*q^4}, 
  {-4 + 4*q - q^2, -2*(-2 + q), 2*(6 - 5*q + q^2), 
   -2*(-16 + 18*q - 7*q^2 + q^3), 2*(42 - 59*q + 33*q^2 - 9*q^3 + q^4), 
   -2*(-110 + 185*q - 133*q^2 + 52*q^3 - 11*q^4 + q^5), 
   58 - 66*q + 34*q^2 - 9*q^3 + q^4, -2*(-8 + 12*q - 6*q^2 + q^3), 
   2*(28 - 48*q + 31*q^2 - 9*q^3 + q^4), 
   -2*(-80 + 156*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5), 
   216 - 476*q + 450*q^2 - 237*q^3 + 74*q^4 - 13*q^5 + q^6, 
   -2*(-8 + 12*q - 6*q^2 + q^3), 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), 2*(-21 + 19*q - 7*q^2 + q^3), 
   2*(-12 + 16*q - 7*q^2 + q^3), -2*(42 - 65*q + 38*q^2 - 10*q^3 + q^4), 
   2*(-24 + 23*q - 8*q^2 + q^3), -2*(32 - 52*q + 32*q^2 - 9*q^3 + q^4), 
   -2*(-8 + 12*q - 6*q^2 + q^3), 2*(6 - 5*q + q^2), 7 - 5*q + q^2, 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), -2*(8 - 5*q + q^2), 
   -2*(-2 + q), -2*(4 - 4*q + q^2), -1, 2*(-3 + q), -9 + 6*q - q^2, 
   2*(-12 + 16*q - 7*q^2 + q^3), -2*(4 - 4*q + q^2), 
   2*(-12 + 16*q - 7*q^2 + q^3), -2*(32 - 52*q + 32*q^2 - 9*q^3 + q^4), 
   2*(-22 + 23*q - 8*q^2 + q^3), 2*(-18 + 21*q - 8*q^2 + q^3), 
   -2*(50 - 73*q + 40*q^2 - 10*q^3 + q^4), 2*(-31 + 29*q - 9*q^2 + q^3), 
   2*(-14 + 17*q - 7*q^2 + q^3), -2*(42 - 65*q + 38*q^2 - 10*q^3 + q^4), 
   4*(-21 + 22*q - 8*q^2 + q^3), -55 + 51*q - 17*q^2 + 2*q^3, 
   -2*(40 - 58*q + 33*q^2 - 9*q^3 + q^4), 
   -2*(80 - 96*q + 47*q^2 - 11*q^3 + q^4), 
   -162 + 249*q - 167*q^2 + 61*q^3 - 12*q^4 + q^5, 
   81 - 99*q + 48*q^2 - 11*q^3 + q^4, 2*(69 - 92*q + 47*q^2 - 11*q^3 + q^4), 
   -2*(-2 + q), 2*(42 - 65*q + 38*q^2 - 10*q^3 + q^4), 
   -2*(16 - 32*q + 24*q^2 - 8*q^3 + q^4), 
   2*(-56 + 124*q - 110*q^2 + 49*q^3 - 11*q^4 + q^5), 
   16 - 20*q + 8*q^2 - q^3, -2*(-14 + 17*q - 7*q^2 + q^3), 
   2*(9 - 6*q + q^2), 2*(6 - 5*q + q^2), 2*(7 - 5*q + q^2), 
   2*(6 - 5*q + q^2), -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(-8 + 12*q - 6*q^2 + q^3), -2*(-16 + 20*q - 8*q^2 + q^3), 
   -16 + 32*q - 24*q^2 + 8*q^3 - q^4, 
   -108 + 204*q - 155*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -2*(-14 + 17*q - 7*q^2 + q^3), -2*(-28 + 27*q - 9*q^2 + q^3), 
   -2*(28 - 48*q + 31*q^2 - 9*q^3 + q^4), 
   -2*(50 - 73*q + 40*q^2 - 10*q^3 + q^4), 
   2*(-92 + 184*q - 147*q^2 + 59*q^3 - 12*q^4 + q^5), 
   -2*(68 - 92*q + 47*q^2 - 11*q^3 + q^4)}, 
  {-65 + 122*q - 99*q^2 + 43*q^3 - 10*q^4 + q^5, 
   61 - 94*q + 58*q^2 - 17*q^3 + 2*q^4, 
   2*(37 - 54*q + 32*q^2 - 9*q^3 + q^4), 
   105 - 153*q + 91*q^2 - 26*q^3 + 3*q^4, 
   124 - 163*q + 86*q^2 - 21*q^3 + 2*q^4, 
   143 - 176*q + 85*q^2 - 20*q^3 + 2*q^4, 81 - 89*q + 42*q^2 - 10*q^3 + q^4, 
   46 - 77*q + 51*q^2 - 16*q^3 + 2*q^4, 
   108 - 198*q + 150*q^2 - 59*q^3 + 12*q^4 - q^5, 
   121 - 192*q + 120*q^2 - 35*q^3 + 4*q^4, 
   64 - 90*q + 47*q^2 - 11*q^3 + q^4, 
   155 - 349*q + 346*q^2 - 193*q^3 + 64*q^4 - 12*q^5 + q^6, 
   75 - 145*q + 118*q^2 - 50*q^3 + 11*q^4 - q^5, 
   -62 + 121*q - 99*q^2 + 43*q^3 - 10*q^4 + q^5, 
   -2*(30 - 49*q + 31*q^2 - 9*q^3 + q^4), 2*(-26 + 33*q - 14*q^2 + 2*q^3), 
   -55 + 55*q - 18*q^2 + 2*q^3, 
   -85 + 158*q - 124*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -60 + 86*q - 46*q^2 + 11*q^3 - q^4, -59 + 62*q - 23*q^2 + 3*q^3, 
   -36 + 46*q - 20*q^2 + 3*q^3, 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 
   34 - 53*q + 32*q^2 - 9*q^3 + q^4, 12 - 16*q + 7*q^2 - q^3, 
   -80 + 154*q - 123*q^2 + 51*q^3 - 11*q^4 + q^5, 
   -54 + 81*q - 45*q^2 + 11*q^3 - q^4, -51 + 57*q - 22*q^2 + 3*q^3, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, -22 + 29*q - 13*q^2 + 2*q^3, 
   -14 + 17*q - 7*q^2 + q^3, -35 + 39*q - 15*q^2 + 2*q^3, 
   -21 + 22*q - 8*q^2 + q^3, -26 + 33*q - 14*q^2 + 2*q^3, 
   -23 + 27*q - 12*q^2 + 2*q^3, -53 + 71*q - 39*q^2 + 10*q^3 - q^4, 
   -51 + 57*q - 22*q^2 + 3*q^3, -55 + 51*q - 17*q^2 + 2*q^3, 
   -133 + 228*q - 163*q^2 + 61*q^3 - 12*q^4 + q^5, 
   -159 + 261*q - 177*q^2 + 63*q^3 - 12*q^4 + q^5, 
   -186 + 279*q - 180*q^2 + 63*q^3 - 12*q^4 + q^5, 
   -69 + 89*q - 46*q^2 + 11*q^3 - q^4, -96 + 119*q - 56*q^2 + 12*q^3 - q^4, 
   -117 + 129*q - 57*q^2 + 12*q^3 - q^4, 
   -87 + 104*q - 49*q^2 + 11*q^3 - q^4, -82 + 85*q - 31*q^2 + 4*q^3, 
   -120 + 109*q - 35*q^2 + 4*q^3, -45 + 36*q - 10*q^2 + q^3, 
   33 - 29*q + 9*q^2 - q^3, 86 - 103*q + 49*q^2 - 11*q^3 + q^4, 
   11 - 9*q + 2*q^2, 27 - 27*q + 9*q^2 - q^3, 
   -50 + 105*q - 92*q^2 + 42*q^3 - 10*q^4 + q^5, 
   -36 + 60*q - 37*q^2 + 10*q^3 - q^4, 8 - 6*q + q^2, 
   44 - 68*q + 39*q^2 - 10*q^3 + q^4, 64 - 90*q + 47*q^2 - 11*q^3 + q^4, 
   23 - 23*q + 8*q^2 - q^3, 33 - 32*q + 10*q^2 - q^3, 13 - 10*q + 2*q^2, 
   2*(4 - 4*q + q^2), 35 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   50 - 70*q + 39*q^2 - 10*q^3 + q^4, -8 + 12*q - 6*q^2 + q^3, 
   -48 + 70*q - 39*q^2 + 10*q^3 - q^4, 59 - 79*q + 41*q^2 - 10*q^3 + q^4, 
   90 - 108*q + 50*q^2 - 11*q^3 + q^4, 
   -92 + 170*q - 130*q^2 + 52*q^3 - 11*q^4 + q^5, 
   -153 + 250*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5, 
   -124 + 222*q - 162*q^2 + 61*q^3 - 12*q^4 + q^5, 
   -2*(69 - 92*q + 47*q^2 - 11*q^3 + q^4)}, 
  {-25 + 40*q - 26*q^2 + 8*q^3 - q^4, -2*(-10 + 13*q - 6*q^2 + q^3), 
   -2*(-15 + 17*q - 7*q^2 + q^3), -2*(-25 + 30*q - 13*q^2 + 2*q^3), 
   2*(50 - 70*q + 39*q^2 - 10*q^3 + q^4), -2*(-39 + 41*q - 15*q^2 + 2*q^3), 
   37 - 30*q + 9*q^2 - q^3, -2*(-10 + 13*q - 6*q^2 + q^3), 
   2*(30 - 49*q + 31*q^2 - 9*q^3 + q^4), 
   -2*(-80 + 154*q - 123*q^2 + 51*q^3 - 11*q^4 + q^5), 
   48 - 70*q + 39*q^2 - 10*q^3 + q^4, 
   -2*(-50 + 105*q - 92*q^2 + 42*q^3 - 10*q^4 + q^5), 
   175 - 405*q + 407*q^2 - 226*q^3 + 73*q^4 - 13*q^5 + q^6, 
   -2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), 
   2*(-70 + 141*q - 117*q^2 + 50*q^3 - 11*q^4 + q^5), 
   -2*(32 - 52*q + 32*q^2 - 9*q^3 + q^4), 2*(-20 + 22*q - 8*q^2 + q^3), 
   -2*(30 - 49*q + 31*q^2 - 9*q^3 + q^4), 2*(-18 + 21*q - 8*q^2 + q^3), 
   -2*(15 - 11*q + 2*q^2), -2*(10 - 9*q + 2*q^2), 
   -2*(-8 + 12*q - 6*q^2 + q^3), -2*(-12 + 16*q - 7*q^2 + q^3), 
   28 - 48*q + 31*q^2 - 9*q^3 + q^4, -2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), 
   2*(-12 + 16*q - 7*q^2 + q^3), -2*(10 - 9*q + 2*q^2), 
   -2*(-8 + 12*q - 6*q^2 + q^3), -2*(4 - 4*q + q^2), -4 + 4*q - q^2, 
   -2*(6 - 5*q + q^2), -9 + 6*q - q^2, -2*(6 - 5*q + q^2), 
   -2*(5 - 4*q + q^2), 2*(-15 + 17*q - 7*q^2 + q^3), -2*(13 - 10*q + 2*q^2), 
   -2*(13 - 7*q + q^2), -2*(30 - 49*q + 31*q^2 - 9*q^3 + q^4), 
   -2*(50 - 73*q + 40*q^2 - 10*q^3 + q^4), 
   -2*(60 - 80*q + 41*q^2 - 10*q^3 + q^4), 2*(-15 + 17*q - 7*q^2 + q^3), 
   2*(-27 + 27*q - 9*q^2 + q^3), 2*(-33 + 29*q - 9*q^2 + q^3), 
   -203 + 320*q - 210*q^2 + 72*q^3 - 13*q^4 + q^5, 
   -2*(56 - 75*q + 40*q^2 - 10*q^3 + q^4), 
   -2*(80 - 98*q + 48*q^2 - 11*q^3 + q^4), -35 + 29*q - 9*q^2 + q^3, 
   77 - 97*q + 48*q^2 - 11*q^3 + q^4, -2*(-28 + 28*q - 9*q^2 + q^3), 
   -2*(-2 + q), 2*(9 - 6*q + q^2), -2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), 
   2*(-12 + 16*q - 7*q^2 + q^3), 4 - q, -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(-12 + 16*q - 7*q^2 + q^3), 2*(6 - 5*q + q^2), 2*(6 - 5*q + q^2), 
   -2*(-3 + q), -2*(-2 + q), -2*(-14 + 17*q - 7*q^2 + q^3), 
   -2*(-20 + 22*q - 8*q^2 + q^3), -4 + 4*q - q^2, 
   -112 + 206*q - 155*q^2 + 60*q^3 - 12*q^4 + q^5, 
   -2*(-14 + 17*q - 7*q^2 + q^3), -2*(-20 + 22*q - 8*q^2 + q^3), 
   -2*(20 - 36*q + 25*q^2 - 8*q^3 + q^4), 
   -2*(50 - 73*q + 40*q^2 - 10*q^3 + q^4), 
   -2*(40 - 64*q + 38*q^2 - 10*q^3 + q^4), 
   2*(-161 + 276*q - 194*q^2 + 70*q^3 - 13*q^4 + q^5)}, 
  {13 - 14*q + 6*q^2 - q^3, -33 + 46*q - 27*q^2 + 8*q^3 - q^4, 
   -46 + 60*q - 33*q^2 + 9*q^3 - q^4, -73 + 101*q - 59*q^2 + 17*q^3 - 2*q^4, 
   -40 + 40*q - 15*q^2 + 2*q^3, -27 + 20*q - 4*q^2, -13 + 7*q - q^2, 
   -17 + 18*q - 7*q^2 + q^3, -45 + 60*q - 33*q^2 + 9*q^3 - q^4, 
   -30 + 30*q - 10*q^2 + q^3, -2*(6 - 5*q + q^2), 
   -31 + 45*q - 27*q^2 + 8*q^3 - q^4, -15 + 17*q - 7*q^2 + q^3, 
   54 - 109*q + 93*q^2 - 42*q^3 + 10*q^4 - q^5, 
   36 - 54*q + 32*q^2 - 9*q^3 + q^4, -2*(-14 + 17*q - 7*q^2 + q^3), 
   32 - 32*q + 10*q^2 - q^3, 29 - 34*q + 14*q^2 - 2*q^3, 
   39 - 43*q + 16*q^2 - 2*q^3, 59 - 62*q + 23*q^2 - 3*q^3, 
   28 - 33*q + 14*q^2 - 2*q^3, -18 + 33*q - 24*q^2 + 8*q^3 - q^4, 
   -34 + 53*q - 32*q^2 + 9*q^3 - q^4, -12 + 16*q - 7*q^2 + q^3, 
   24 - 30*q + 13*q^2 - 2*q^3, 33 - 38*q + 15*q^2 - 2*q^3, 
   51 - 57*q + 22*q^2 - 3*q^3, -32 + 52*q - 32*q^2 + 9*q^3 - q^4, 
   15 - 17*q + 7*q^2 - q^3, 14 - 17*q + 7*q^2 - q^3, 
   35 - 39*q + 15*q^2 - 2*q^3, 21 - 22*q + 8*q^2 - q^3, 
   19 - 21*q + 8*q^2 - q^3, 15 - 15*q + 6*q^2 - q^3, 16 - 13*q + 3*q^2, 
   2*(8 - 6*q + q^2), 3*(7 - 5*q + q^2), 33 - 50*q + 31*q^2 - 9*q^3 + q^4, 
   24 - 29*q + 13*q^2 - 2*q^3, 26 - 24*q + 8*q^2 - q^3, 
   18 - 18*q + 7*q^2 - q^3, 24 - 23*q + 8*q^2 - q^3, 
   36 - 30*q + 9*q^2 - q^3, 15 - 11*q + 2*q^2, 13 - 8*q + q^2, 
   3*(9 - 6*q + q^2), -2*(-3 + q), -3 + q, -8 + 5*q - q^2, 
   -11 + 9*q - 2*q^2, -9 + 6*q - q^2, 13 - 16*q + 7*q^2 - q^3, 
   18 - 21*q + 8*q^2 - q^3, 2*(-2 + q), -2*(4 - 4*q + q^2), 
   -18 + 21*q - 8*q^2 + q^3, -16 + 18*q - 7*q^2 + q^3, -2*(6 - 5*q + q^2), 
   -13 + 10*q - 2*q^2, -6 + 5*q - q^2, -6 + 5*q - q^2, 
   -15 + 17*q - 7*q^2 + q^3, 4 - 4*q + q^2, 6 - 5*q + q^2, -5 + 4*q - q^2, 
   -9 + 6*q - q^2, 12 - 14*q + 6*q^2 - q^3, 24 - 24*q + 8*q^2 - q^3, 
   16 - 18*q + 7*q^2 - q^3, 27 - 27*q + 9*q^2 - q^3}, 
  {5 - 4*q + q^2, -12 + 14*q - 6*q^2 + q^3, -18 + 18*q - 7*q^2 + q^3, 
   -30 + 32*q - 13*q^2 + 2*q^3, -60 + 76*q - 40*q^2 + 10*q^3 - q^4, 
   -33 + 29*q - 9*q^2 + q^3, -13 + 7*q - q^2, -7 + 5*q - q^2, 
   -21 + 22*q - 8*q^2 + q^3, -56 + 75*q - 40*q^2 + 10*q^3 - q^4, 
   -18 + 19*q - 7*q^2 + q^3, 2*(-10 + 13*q - 6*q^2 + q^3), 
   -35 + 53*q - 32*q^2 + 9*q^3 - q^4, 24 - 40*q + 26*q^2 - 8*q^3 + q^4, 
   84 - 158*q + 124*q^2 - 51*q^3 + 11*q^4 - q^5, 
   48 - 70*q + 39*q^2 - 10*q^3 + q^4, -2*(-20 + 22*q - 8*q^2 + q^3), 
   36 - 54*q + 32*q^2 - 9*q^3 + q^4, 27 - 27*q + 9*q^2 - q^3, 
   2*(15 - 11*q + 2*q^2), 15 - 11*q + 2*q^2, -12 + 16*q - 7*q^2 + q^3, 
   2*(-12 + 16*q - 7*q^2 + q^3), -28 + 48*q - 31*q^2 + 9*q^3 - q^4, 
   24 - 40*q + 26*q^2 - 8*q^3 + q^4, 18 - 21*q + 8*q^2 - q^3, 
   2*(10 - 9*q + 2*q^2), 2*(-8 + 12*q - 6*q^2 + q^3), 6 - 5*q + q^2, 
   4 - 4*q + q^2, 2*(6 - 5*q + q^2), 9 - 6*q + q^2, 9 - 6*q + q^2, 
   6 - 4*q + q^2, 18 - 18*q + 7*q^2 - q^3, 12 - 7*q + q^2, -4*(-3 + q), 
   36 - 54*q + 32*q^2 - 9*q^3 + q^4, 24 - 26*q + 9*q^2 - q^3, 
   4*(6 - 5*q + q^2), 18 - 18*q + 7*q^2 - q^3, 2*(9 - 6*q + q^2), 
   2*(12 - 7*q + q^2), 35 - 39*q + 15*q^2 - 2*q^3, 24 - 23*q + 8*q^2 - q^3, 
   -2*(-24 + 23*q - 8*q^2 + q^3), 9 - 5*q + q^2, -7 + 5*q - q^2, 4*(-2 + q), 
   2*(-2 + q), 2*(-3 + q), 14 - 17*q + 7*q^2 - q^3, 2*(6 - 5*q + q^2), -2, 
   -12 + 16*q - 7*q^2 + q^3, 2*(-12 + 16*q - 7*q^2 + q^3), 
   -2*(6 - 5*q + q^2), -2*(6 - 5*q + q^2), 2*(-3 + q), -3 + q, 
   -6 + 5*q - q^2, -2*(6 - 5*q + q^2), 2 - q, 14 - 17*q + 7*q^2 - q^3, 
   -6 + 5*q - q^2, -2*(6 - 5*q + q^2), 14 - 17*q + 7*q^2 - q^3, 
   24 - 26*q + 9*q^2 - q^3, 4*(4 - 4*q + q^2), 
   63 - 87*q + 46*q^2 - 11*q^3 + q^4}, 
  {2 - q, -5 + 4*q - q^2, -9 + 6*q - q^2, -18 + 14*q - 3*q^2, 
   -41 + 41*q - 15*q^2 + 2*q^3, -68 + 82*q - 41*q^2 + 10*q^3 - q^4, 
   -24 + 20*q - 7*q^2 + q^3, -6 + 5*q - q^2, -20 + 22*q - 8*q^2 + q^3, 
   -56 + 76*q - 40*q^2 + 10*q^3 - q^4, -42 + 59*q - 33*q^2 + 9*q^3 - q^4, 
   -2*(4 - 4*q + q^2), -14 + 17*q - 7*q^2 + q^3, 10 - 13*q + 6*q^2 - q^3, 
   35 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   88 - 161*q + 125*q^2 - 51*q^3 + 11*q^4 - q^5, 
   52 - 65*q + 34*q^2 - 9*q^3 + q^4, 18 - 21*q + 8*q^2 - q^3, 
   51 - 71*q + 39*q^2 - 10*q^3 + q^4, 39 - 34*q + 10*q^2 - q^3, 
   28 - 33*q + 14*q^2 - 2*q^3, -18 + 33*q - 24*q^2 + 8*q^3 - q^4, 
   -18 + 21*q - 8*q^2 + q^3, -14 + 17*q - 7*q^2 + q^3, 
   10 - 13*q + 6*q^2 - q^3, 31 - 49*q + 31*q^2 - 9*q^3 + q^4, 
   21 - 20*q + 7*q^2 - q^3, -2*(4 - 4*q + q^2), 9 - 12*q + 6*q^2 - q^3, 
   2 - q, 9 - 6*q + q^2, 9 - 6*q + q^2, 15 - 17*q + 7*q^2 - q^3, 
   -2*(-2 + q), 2*(6 - 5*q + q^2), 24 - 24*q + 8*q^2 - q^3, 
   3*(7 - 5*q + q^2), 21 - 22*q + 8*q^2 - q^3, 31 - 35*q + 14*q^2 - 2*q^3, 
   27 - 21*q + 4*q^2, 13 - 10*q + 2*q^2, 32 - 31*q + 10*q^2 - q^3, 
   40 - 34*q + 10*q^2 - q^3, 28 - 27*q + 9*q^2 - q^3, 
   36 - 37*q + 14*q^2 - 2*q^3, 76 - 87*q + 42*q^2 - 10*q^3 + q^4, 
   21 - 19*q + 7*q^2 - q^3, -7 + 5*q - q^2, -15 + 11*q - 2*q^2, 
   -5 + 4*q - q^2, -13 + 10*q - 2*q^2, 12 - 16*q + 7*q^2 - q^3, 
   26 - 33*q + 14*q^2 - 2*q^3, 2*(-2 + q), 
   -30 + 49*q - 31*q^2 + 9*q^3 - q^4, -24 + 26*q - 9*q^2 + q^3, 
   -15 + 17*q - 7*q^2 + q^3, -17 + 18*q - 7*q^2 + q^3, -9 + 6*q - q^2, 
   -6 + 5*q - q^2, -2*(4 - 4*q + q^2), -16 + 18*q - 7*q^2 + q^3, 
   4 - 4*q + q^2, 14 - 17*q + 7*q^2 - q^3, -11 + 9*q - 2*q^2, 
   -25 + 24*q - 8*q^2 + q^3, 18 - 21*q + 8*q^2 - q^3, 
   34 - 39*q + 15*q^2 - 2*q^3, 30 - 37*q + 15*q^2 - 2*q^3, 
   56 - 75*q + 40*q^2 - 10*q^3 + q^4}, 
  {1, 2*(-2 + q), -10 + 6*q - q^2, -25 + 21*q - 7*q^2 + q^3, 
   -64 + 71*q - 35*q^2 + 9*q^3 - q^4, -78 + 85*q - 41*q^2 + 10*q^3 - q^4, 
   -57 + 66*q - 34*q^2 + 9*q^3 - q^4, -3 + q, -10 + 6*q - q^2, 
   -28 + 24*q - 8*q^2 + q^3, -21 + 19*q - 7*q^2 + q^3, 2*(-2 + q), 
   -7 + 5*q - q^2, 2*(4 - 4*q + q^2), -2*(-14 + 17*q - 7*q^2 + q^3), 
   56 - 76*q + 40*q^2 - 10*q^3 + q^4, 
   128 - 206*q + 141*q^2 - 53*q^3 + 11*q^4 - q^5, 20 - 22*q + 8*q^2 - q^3, 
   -2*(-21 + 22*q - 8*q^2 + q^3), 95 - 116*q + 55*q^2 - 12*q^3 + q^4, 
   30 - 28*q + 9*q^2 - q^3, -12 + 16*q - 7*q^2 + q^3, 
   -40 + 64*q - 38*q^2 + 10*q^3 - q^4, -28 + 48*q - 31*q^2 + 9*q^3 - q^4, 
   2*(4 - 4*q + q^2), 20 - 22*q + 8*q^2 - q^3, 
   50 - 67*q + 35*q^2 - 9*q^3 + q^4, 2*(-8 + 12*q - 6*q^2 + q^3), 
   6 - 5*q + q^2, 4 - 4*q + q^2, 20 - 22*q + 8*q^2 - q^3, 
   21 - 22*q + 8*q^2 - q^3, 13 - 10*q + 2*q^2, 8 - 5*q + q^2, 
   26 - 24*q + 8*q^2 - q^3, 33 - 29*q + 9*q^2 - q^3, 
   50 - 47*q + 16*q^2 - 2*q^3, 29 - 28*q + 9*q^2 - q^3, 
   35 - 33*q + 10*q^2 - q^3, 49 - 50*q + 17*q^2 - 2*q^3, 
   30 - 25*q + 8*q^2 - q^3, 43 - 35*q + 10*q^2 - q^3, 
   -3*(-24 + 23*q - 8*q^2 + q^3), 35 - 39*q + 15*q^2 - 2*q^3, 
   28 - 24*q + 8*q^2 - q^3, 84 - 100*q + 48*q^2 - 11*q^3 + q^4, 
   21 - 19*q + 7*q^2 - q^3, -7 + 5*q - q^2, -15 + 11*q - 2*q^2, 
   -16 + 18*q - 7*q^2 + q^3, -13 + 10*q - 2*q^2, 6 - 5*q + q^2, 
   13 - 10*q + 2*q^2, -9 + 6*q - q^2, -18 + 21*q - 8*q^2 + q^3, 
   -58 + 85*q - 46*q^2 + 11*q^3 - q^4, -52 + 74*q - 40*q^2 + 10*q^3 - q^4, 
   -60 + 80*q - 41*q^2 + 10*q^3 - q^4, -28 + 27*q - 9*q^2 + q^3, 
   -9 + 6*q - q^2, -6 + 5*q - q^2, -18 + 21*q - 8*q^2 + q^3, 2 - q, 
   7 - 5*q + q^2, -9 + 6*q - q^2, -27 + 27*q - 9*q^2 + q^3, 9 - 6*q + q^2, 
   29 - 28*q + 9*q^2 - q^3, 15 - 11*q + 2*q^2, -2*(-21 + 22*q - 8*q^2 + q^3)}\
, {5 - 4*q + q^2, -12 + 14*q - 6*q^2 + q^3, 
   -38 + 54*q - 32*q^2 + 9*q^3 - q^4, -45 + 59*q - 33*q^2 + 9*q^3 - q^4, 
   -56 + 72*q - 39*q^2 + 10*q^3 - q^4, -30 + 26*q - 8*q^2 + q^3, 
   -13 + 7*q - q^2, -12 + 14*q - 6*q^2 + q^3, -21 + 22*q - 8*q^2 + q^3, 
   -33 + 36*q - 14*q^2 + 2*q^3, -2*(6 - 5*q + q^2), 
   -15 + 17*q - 7*q^2 + q^3, -15 + 17*q - 7*q^2 + q^3, 
   14 - 17*q + 7*q^2 - q^3, 36 - 54*q + 32*q^2 - 9*q^3 + q^4, 
   26 - 29*q + 10*q^2 - q^3, 32 - 32*q + 10*q^2 - q^3, 
   73 - 142*q + 117*q^2 - 50*q^3 + 11*q^4 - q^5, 
   51 - 71*q + 39*q^2 - 10*q^3 + q^4, 59 - 62*q + 23*q^2 - 3*q^3, 
   26 - 27*q + 9*q^2 - q^3, -12 + 16*q - 7*q^2 + q^3, 
   -34 + 53*q - 32*q^2 + 9*q^3 - q^4, -12 + 16*q - 7*q^2 + q^3, 
   22 - 37*q + 25*q^2 - 8*q^3 + q^4, 18 - 21*q + 8*q^2 - q^3, 
   26 - 27*q + 9*q^2 - q^3, -12 + 16*q - 7*q^2 + q^3, 2*(4 - 4*q + q^2), 
   4 - 4*q + q^2, 20 - 22*q + 8*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3, 
   20 - 22*q + 8*q^2 - q^3, 11 - 13*q + 6*q^2 - q^3, 
   32 - 49*q + 31*q^2 - 9*q^3 + q^4, 20 - 21*q + 8*q^2 - q^3, 
   3*(7 - 5*q + q^2), 21 - 22*q + 8*q^2 - q^3, 3*(6 - 5*q + q^2), 
   26 - 24*q + 8*q^2 - q^3, 18 - 18*q + 7*q^2 - q^3, 21 - 16*q + 3*q^2, 
   36 - 30*q + 9*q^2 - q^3, 15 - 11*q + 2*q^2, 2*(7 - 5*q + q^2), 
   3*(9 - 6*q + q^2), -2*(-3 + q), -3 + q, -8 + 5*q - q^2, -6 + 5*q - q^2, 
   -9 + 6*q - q^2, 22 - 37*q + 25*q^2 - 8*q^3 + q^4, 
   18 - 21*q + 8*q^2 - q^3, 2*(-2 + q), -10 + 13*q - 6*q^2 + q^3, 
   -18 + 21*q - 8*q^2 + q^3, -16 + 18*q - 7*q^2 + q^3, -2*(6 - 5*q + q^2), 
   -13 + 10*q - 2*q^2, -6 + 5*q - q^2, -9 + 12*q - 6*q^2 + q^3, 
   -15 + 17*q - 7*q^2 + q^3, 4 - 4*q + q^2, 6 - 5*q + q^2, 2*(-2 + q), 
   -9 + 6*q - q^2, 9 - 8*q + 2*q^2, 36 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   16 - 18*q + 7*q^2 - q^3, 27 - 27*q + 9*q^2 - q^3}, 
  {2 - q, -5 + 4*q - q^2, -17 + 18*q - 7*q^2 + q^3, 
   -24 + 23*q - 8*q^2 + q^3, -29 + 27*q - 9*q^2 + q^3, 
   -41 + 41*q - 15*q^2 + 2*q^3, -2*(8 - 5*q + q^2), -2*(4 - 4*q + q^2), 
   -20 + 22*q - 8*q^2 + q^3, -26 + 27*q - 9*q^2 + q^3, 
   -20 + 22*q - 8*q^2 + q^3, -6 + 5*q - q^2, -6 + 5*q - q^2, 6 - 5*q + q^2, 
   15 - 17*q + 7*q^2 - q^3, 37 - 54*q + 32*q^2 - 9*q^3 + q^4, 
   28 - 25*q + 8*q^2 - q^3, 31 - 49*q + 31*q^2 - 9*q^3 + q^4, 
   107 - 195*q + 149*q^2 - 59*q^3 + 12*q^4 - q^5, 
   80 - 98*q + 48*q^2 - 11*q^3 + q^4, 48 - 70*q + 39*q^2 - 10*q^3 + q^4, 
   -12 + 16*q - 7*q^2 + q^3, -20 + 22*q - 8*q^2 + q^3, -6 + 5*q - q^2, 
   9 - 12*q + 6*q^2 - q^3, 31 - 49*q + 31*q^2 - 9*q^3 + q^4, 
   24 - 23*q + 8*q^2 - q^3, -6 + 5*q - q^2, 10 - 13*q + 6*q^2 - q^3, 2 - q, 
   13 - 10*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   34 - 53*q + 32*q^2 - 9*q^3 + q^4, 6 - 5*q + q^2, 16 - 18*q + 7*q^2 - q^3, 
   40 - 58*q + 33*q^2 - 9*q^3 + q^4, -2*(-18 + 19*q - 7*q^2 + q^3), 
   10 - 7*q + q^2, 3*(6 - 5*q + q^2), 24 - 21*q + 7*q^2 - q^3, 
   13 - 10*q + 2*q^2, 39 - 43*q + 16*q^2 - 2*q^3, 
   68 - 82*q + 41*q^2 - 10*q^3 + q^4, 12 - 7*q + q^2, 18 - 14*q + 3*q^2, 
   34 - 27*q + 8*q^2 - q^3, 10 - 6*q + q^2, -3 + q, -9 + 6*q - q^2, 
   -6 + 5*q - q^2, -20 + 22*q - 8*q^2 + q^3, 12 - 16*q + 7*q^2 - q^3, 
   40 - 64*q + 38*q^2 - 10*q^3 + q^4, -2*(4 - 4*q + q^2), 
   -9 + 12*q - 6*q^2 + q^3, -11 + 9*q - 2*q^2, -14 + 13*q - 3*q^2, 
   -17 + 18*q - 7*q^2 + q^3, -20 + 22*q - 8*q^2 + q^3, 
   -12 + 16*q - 7*q^2 + q^3, -10 + 13*q - 6*q^2 + q^3, -14 + 13*q - 3*q^2, 
   8 - 12*q + 6*q^2 - q^3, 6 - 5*q + q^2, 2*(-2 + q), -8 + 5*q - q^2, 
   6 - 5*q + q^2, 36 - 53*q + 32*q^2 - 9*q^3 + q^4, 18 - 21*q + 8*q^2 - q^3, 
   24 - 23*q + 8*q^2 - q^3}, {1, 2*(-2 + q), -2*(7 - 5*q + q^2), 
   -28 + 24*q - 8*q^2 + q^3, -31 + 25*q - 8*q^2 + q^3, 
   -38 + 30*q - 9*q^2 + q^3, -28 + 24*q - 8*q^2 + q^3, 2*(-2 + q), 
   -10 + 6*q - q^2, -13 + 7*q - q^2, -10 + 6*q - q^2, -3 + q, -3 + q, 
   6 - 5*q + q^2, 2*(6 - 5*q + q^2), 26 - 27*q + 9*q^2 - q^3, 
   62 - 81*q + 41*q^2 - 10*q^3 + q^4, 21 - 22*q + 8*q^2 - q^3, 
   70 - 92*q + 47*q^2 - 11*q^3 + q^4, 
   196 - 308*q + 204*q^2 - 71*q^3 + 13*q^4 - q^5, 
   56 - 76*q + 40*q^2 - 10*q^3 + q^4, -12 + 16*q - 7*q^2 + q^3, 
   -42 + 65*q - 38*q^2 + 10*q^3 - q^4, -12 + 16*q - 7*q^2 + q^3, 
   6 - 5*q + q^2, 20 - 22*q + 8*q^2 - q^3, 
   56 - 76*q + 40*q^2 - 10*q^3 + q^4, -12 + 16*q - 7*q^2 + q^3, 
   2*(4 - 4*q + q^2), 4 - 4*q + q^2, -2*(-14 + 17*q - 7*q^2 + q^3), 
   49 - 70*q + 39*q^2 - 10*q^3 + q^4, -2*(-14 + 17*q - 7*q^2 + q^3), 
   9 - 6*q + q^2, 15 - 11*q + 2*q^2, 29 - 28*q + 9*q^2 - q^3, 
   65 - 82*q + 41*q^2 - 10*q^3 + q^4, 9 - 6*q + q^2, 15 - 11*q + 2*q^2, 
   30 - 28*q + 9*q^2 - q^3, 10 - 6*q + q^2, 30 - 28*q + 9*q^2 - q^3, 
   80 - 98*q + 48*q^2 - 11*q^3 + q^4, 15 - 11*q + 2*q^2, 13 - 7*q + q^2, 
   39 - 34*q + 10*q^2 - q^3, 10 - 6*q + q^2, -3 + q, -9 + 6*q - q^2, 
   -18 + 21*q - 8*q^2 + q^3, -20 + 22*q - 8*q^2 + q^3, 6 - 5*q + q^2, 
   20 - 22*q + 8*q^2 - q^3, -18 + 21*q - 8*q^2 + q^3, -6 + 5*q - q^2, 
   -18 + 21*q - 8*q^2 + q^3, -30 + 37*q - 15*q^2 + 2*q^3, 
   -20 + 22*q - 8*q^2 + q^3, -63 + 87*q - 46*q^2 + 11*q^3 - q^4, 
   -18 + 21*q - 8*q^2 + q^3, -6 + 5*q - q^2, -18 + 21*q - 8*q^2 + q^3, 
   4 - 4*q + q^2, 3 - q, -3 + q, -9 + 6*q - q^2, 3 - q, 
   24 - 23*q + 8*q^2 - q^3, 9 - 6*q + q^2, 2*(9 - 6*q + q^2)}, 
  {2 - q, -5 + 4*q - q^2, -17 + 18*q - 7*q^2 + q^3, 
   -44 + 59*q - 33*q^2 + 9*q^3 - q^4, -48 + 61*q - 33*q^2 + 9*q^3 - q^4, 
   -57 + 69*q - 35*q^2 + 9*q^3 - q^4, -24 + 20*q - 7*q^2 + q^3, 
   -2*(4 - 4*q + q^2), -20 + 22*q - 8*q^2 + q^3, -26 + 27*q - 9*q^2 + q^3, 
   -20 + 22*q - 8*q^2 + q^3, -6 + 5*q - q^2, -6 + 5*q - q^2, 
   9 - 12*q + 6*q^2 - q^3, 15 - 17*q + 7*q^2 - q^3, 
   28 - 33*q + 14*q^2 - 2*q^3, 33 - 29*q + 9*q^2 - q^3, 
   20 - 22*q + 8*q^2 - q^3, 63 - 87*q + 46*q^2 - 11*q^3 + q^4, 
   88 - 104*q + 49*q^2 - 11*q^3 + q^4, 
   88 - 162*q + 125*q^2 - 51*q^3 + 11*q^4 - q^5, 
   -18 + 33*q - 24*q^2 + 8*q^3 - q^4, -19 + 21*q - 8*q^2 + q^3, 
   -6 + 5*q - q^2, 6 - 5*q + q^2, 19 - 21*q + 8*q^2 - q^3, 
   28 - 25*q + 8*q^2 - q^3, -6 + 5*q - q^2, 10 - 13*q + 6*q^2 - q^3, 2 - q, 
   13 - 10*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   34 - 53*q + 32*q^2 - 9*q^3 + q^4, 16 - 18*q + 7*q^2 - q^3, 
   24 - 26*q + 9*q^2 - q^3, -3*(-14 + 17*q - 7*q^2 + q^3), 
   57 - 70*q + 35*q^2 - 9*q^3 + q^4, 14 - 16*q + 7*q^2 - q^3, 
   24 - 29*q + 13*q^2 - 2*q^3, 3*(7 - 5*q + q^2), 17 - 18*q + 7*q^2 - q^3, 
   51 - 71*q + 39*q^2 - 10*q^3 + q^4, 52 - 50*q + 17*q^2 - 2*q^3, 
   12 - 7*q + q^2, 21 - 20*q + 7*q^2 - q^3, 31 - 21*q + 4*q^2, 
   10 - 6*q + q^2, -3 + q, -9 + 6*q - q^2, -11 + 9*q - 2*q^2, 
   -20 + 22*q - 8*q^2 + q^3, 12 - 16*q + 7*q^2 - q^3, 
   40 - 64*q + 38*q^2 - 10*q^3 + q^4, -18 + 21*q - 8*q^2 + q^3, 
   -6 + 5*q - q^2, -10 + 7*q - q^2, -21 + 22*q - 8*q^2 + q^3, 
   -13 + 10*q - 2*q^2, -35 + 39*q - 15*q^2 + 2*q^3, 
   -32 + 52*q - 32*q^2 + 9*q^3 - q^4, -2*(4 - 4*q + q^2), 
   -16 + 18*q - 7*q^2 + q^3, 8 - 12*q + 6*q^2 - q^3, 6 - 5*q + q^2, 
   -5 + 4*q - q^2, -7 + 3*q, 6 - 5*q + q^2, 24 - 24*q + 8*q^2 - q^3, 
   18 - 21*q + 8*q^2 - q^3, 24 - 23*q + 8*q^2 - q^3}, 
  {-2 + q, 5 - 4*q + q^2, 9 - 6*q + q^2, 2*(7 - 5*q + q^2), 
   2*(9 - 6*q + q^2), 23 - 16*q + 3*q^2, -3*(-3 + q), 6 - 5*q + q^2, 
   2*(6 - 5*q + q^2), 3*(6 - 5*q + q^2), 2*(6 - 5*q + q^2), 6 - 5*q + q^2, 
   6 - 5*q + q^2, -9 + 12*q - 6*q^2 + q^3, -15 + 17*q - 7*q^2 + q^3, 
   -24 + 29*q - 13*q^2 + 2*q^3, -2*(9 - 6*q + q^2), -2*(6 - 5*q + q^2), 
   -27 + 27*q - 9*q^2 + q^3, -3*(9 - 6*q + q^2), 
   -24 + 29*q - 13*q^2 + 2*q^3, 17 - 32*q + 24*q^2 - 8*q^3 + q^4, 
   15 - 17*q + 7*q^2 - q^3, 6 - 5*q + q^2, -6 + 5*q - q^2, 
   -15 + 17*q - 7*q^2 + q^3, -13 + 8*q - q^2, 6 - 5*q + q^2, 
   -9 + 12*q - 6*q^2 + q^3, -2 + q, -9 + 6*q - q^2, -9 + 6*q - q^2, 
   -15 + 17*q - 7*q^2 + q^3, 2*(-2 + q), -10 + 7*q - q^2, 
   -2*(8 - 6*q + q^2), -17 + 11*q - 2*q^2, -14 + 16*q - 7*q^2 + q^3, 
   -23 + 28*q - 13*q^2 + 2*q^3, -17 + 11*q - 2*q^2, -9 + 6*q - q^2, 
   -24 + 23*q - 8*q^2 + q^3, -2*(12 - 7*q + q^2), -12 + 7*q - q^2, 
   -13 + 8*q - q^2, -23 + 13*q - 2*q^2, 2*(-3 + q), 3 - q, 8 - 5*q + q^2, 
   5 - 4*q + q^2, 9 - 6*q + q^2, -10 + 13*q - 6*q^2 + q^3, 
   -18 + 21*q - 8*q^2 + q^3, -2*(-2 + q), 6 - 5*q + q^2, 10 - 7*q + q^2, 
   14 - 16*q + 7*q^2 - q^3, 9 - 6*q + q^2, 9 - 6*q + q^2, 6 - 5*q + q^2, 
   6 - 5*q + q^2, 14 - 16*q + 7*q^2 - q^3, -4 + 4*q - q^2, -6 + 5*q - q^2, 
   5 - 4*q + q^2, 7 - 3*q, -6 + 5*q - q^2, -2*(8 - 6*q + q^2), 
   -16 + 18*q - 7*q^2 + q^3, -24 + 23*q - 8*q^2 + q^3}, 
  {-1, -2*(-2 + q), 10 - 6*q + q^2, 13 - 7*q + q^2, 16 - 8*q + q^2, 
   19 - 9*q + q^2, 13 - 7*q + q^2, 3 - q, -2*(-3 + q), -3*(-3 + q), 
   -2*(-3 + q), 3 - q, 3 - q, -6 + 5*q - q^2, -2*(6 - 5*q + q^2), 
   -3*(6 - 5*q + q^2), -32 + 32*q - 10*q^2 + q^3, -17 + 18*q - 7*q^2 + q^3, 
   -30 + 28*q - 9*q^2 + q^3, -59 + 62*q - 23*q^2 + 3*q^3, 
   -18 + 14*q - 3*q^2, 10 - 13*q + 6*q^2 - q^3, 
   34 - 53*q + 32*q^2 - 9*q^3 + q^4, 12 - 16*q + 7*q^2 - q^3, 
   -6 + 5*q - q^2, -2*(6 - 5*q + q^2), -26 + 27*q - 9*q^2 + q^3, 
   12 - 16*q + 7*q^2 - q^3, -6 + 5*q - q^2, -4 + 4*q - q^2, 
   -20 + 22*q - 8*q^2 + q^3, -21 + 22*q - 8*q^2 + q^3, -13 + 10*q - 2*q^2, 
   -3 + q, -8 + 5*q - q^2, -12 + 7*q - q^2, -3*(7 - 5*q + q^2), 
   -9 + 6*q - q^2, -2*(7 - 5*q + q^2), -26 + 24*q - 8*q^2 + q^3, 2*(-3 + q), 
   -15 + 8*q - q^2, -36 + 30*q - 9*q^2 + q^3, -15 + 11*q - 2*q^2, 
   3*(-3 + q), -3*(9 - 6*q + q^2), 2*(-3 + q), 3 - q, 8 - 5*q + q^2, 
   6 - 5*q + q^2, 9 - 6*q + q^2, -5 + 4*q - q^2, -9 + 6*q - q^2, 
   -2*(-2 + q), 6 - 5*q + q^2, 18 - 21*q + 8*q^2 - q^3, 
   16 - 18*q + 7*q^2 - q^3, 2*(6 - 5*q + q^2), 13 - 10*q + 2*q^2, 
   -2*(-2 + q), 5 - 4*q + q^2, 15 - 17*q + 7*q^2 - q^3, -2 + q, -3 + q, 
   3 - q, 9 - 6*q + q^2, -3 + q, -20 + 19*q - 7*q^2 + q^3, -8 + 5*q - q^2, 
   -2*(9 - 6*q + q^2)}, {-1, -2*(-2 + q), -2*(-3 + q), -2*(-5 + 2*q), 
   2*(10 - 6*q + q^2), 2*(11 - 6*q + q^2), 13 - 7*q + q^2, 2, -2*(-3 + q), 
   2*(8 - 5*q + q^2), 9 - 5*q + q^2, -2*(-2 + q), 7 - 5*q + q^2, 
   -2*(4 - 4*q + q^2), 2*(-14 + 17*q - 7*q^2 + q^3), 
   2*(-16 + 18*q - 7*q^2 + q^3), 2*(-20 + 22*q - 8*q^2 + q^3), 
   -2*(6 - 5*q + q^2), -2*(9 - 6*q + q^2), -2*(15 - 11*q + 2*q^2), 
   2*(-5 + 2*q), 2*(4 - 4*q + q^2), -2*(-12 + 16*q - 7*q^2 + q^3), 
   28 - 48*q + 31*q^2 - 9*q^3 + q^4, -2*(4 - 4*q + q^2), -2*(6 - 5*q + q^2), 
   -2*(10 - 9*q + 2*q^2), -2*(-8 + 12*q - 6*q^2 + q^3), 2*(-2 + q), 
   -4 + 4*q - q^2, -2*(6 - 5*q + q^2), -9 + 6*q - q^2, 2*(-3 + q), -2, 
   2*(-3 + q), 2*(-4 + q), 4*(-3 + q), -2*(6 - 5*q + q^2), 
   -2*(8 - 6*q + q^2), -4*(6 - 5*q + q^2), 2*(-3 + q), 4*(-3 + q), 
   -2*(12 - 7*q + q^2), -35 + 39*q - 15*q^2 + 2*q^3, -2*(8 - 5*q + q^2), 
   2*(-24 + 23*q - 8*q^2 + q^3), -9 + 5*q - q^2, 7 - 5*q + q^2, -4*(-2 + q), 
   -2*(-2 + q), -2*(-3 + q), 2*(-2 + q), 2*(-3 + q), 2, 2*(4 - 4*q + q^2), 
   -2*(-12 + 16*q - 7*q^2 + q^3), 2*(6 - 5*q + q^2), 2*(6 - 5*q + q^2), 
   -2*(-3 + q), 2, -2*(-2 + q), 2*(6 - 5*q + q^2), -1, -7 + 5*q - q^2, 
   -2*(-2 + q), 2*(6 - 5*q + q^2), 2*(-2 + q), -2*(8 - 6*q + q^2), 
   4*(-2 + q), 2*(-21 + 22*q - 8*q^2 + q^3)}, 
  {5 - 4*q + q^2, -12 + 14*q - 6*q^2 + q^3, -3 + q, -5 + 2*q, -3 + q, 
   -5 + 2*q, -3 + q, -2 + q, -6 + 5*q - q^2, -2 + q, -2 + q, 
   -10 + 13*q - 6*q^2 + q^3, 0, 4 - 4*q + q^2, 0, 4 - 4*q + q^2, 
   6 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 0, 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 
   12 - 16*q + 7*q^2 - q^3, 10 - 9*q + 2*q^2, -8 + 12*q - 6*q^2 + q^3, 
   4 - 4*q + q^2, 4 - 4*q + q^2, 6 - 5*q + q^2, 0, 0, 1, 1, 1, 1, 
   6 - 5*q + q^2, 6 - 5*q + q^2, 6 - 5*q + q^2, 3 - q, 3 - q, 3 - q, 0, 1, 
   3 - q, 1, 0, -2 + q, -2 + q, 0, 0, 0, 0, -8 + 12*q - 6*q^2 + q^3, 
   -12 + 16*q - 7*q^2 + q^3, -2 + q, -6 + 5*q - q^2, 0, 0, 0, 0, 0, 0, 
   -2 + q, -6 + 5*q - q^2, 4 - 4*q + q^2, 4 - 4*q + q^2, 4 - 4*q + q^2, 0}, 
  {2 - q, -5 + 4*q - q^2, -3 + q, -8 + 5*q - q^2, -1, -1, -1, 
   -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 0, 0, -4 + 4*q - q^2, 0, 2 - q, 
   0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 8 - 12*q + 6*q^2 - q^3, 
   28 - 48*q + 31*q^2 - 9*q^3 + q^4, 16 - 18*q + 7*q^2 - q^3, 
   -4 + 4*q - q^2, 8 - 12*q + 6*q^2 - q^3, 2 - q, 6 - 5*q + q^2, 0, 0, 
   2 - q, 2 - q, 2 - q, 2 - q, 2 - q, 2 - q, 2 - q, 7 - 5*q + q^2, 
   7 - 5*q + q^2, 7 - 5*q + q^2, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, 0, 0, 0, 
   0, 0, -4 + 4*q - q^2, -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 2*(-2 + q), -7 + 5*q - q^2, 
   -20 + 19*q - 7*q^2 + q^3, 0, 0, 0, -2 + q, -7 + 5*q - q^2, 0, 0, -2 + q, 
   0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 
   14 - 17*q + 7*q^2 - q^3, 40 - 58*q + 33*q^2 - 9*q^3 + q^4, 
   -8 + 12*q - 6*q^2 + q^3, 4 - 4*q + q^2, 4 - 4*q + q^2, 
   14 - 17*q + 7*q^2 - q^3, 0, 0, 7 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -14 + 17*q - 7*q^2 + q^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1, -2*(-2 + q), 3 - q, 5 - 2*q, 0, 0, 0, 1, 3 - q, 0, 0, 2 - q, 0, 
   -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, 
   -6 + 5*q - q^2, -10 + 9*q - 2*q^2, 8 - 12*q + 6*q^2 - q^3, -2 + q, 
   -4 + 4*q - q^2, -6 + 5*q - q^2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {6 - 5*q + q^2, -15 + 17*q - 7*q^2 + q^3, -15 + 11*q - 2*q^2, 
   -7 + 2*q, -3 + q, -3 + q, -3 + q, -14 + 17*q - 7*q^2 + q^3, 
   -6 + 5*q - q^2, 0, 0, -2 + q, 0, 1, 0, 0, 6 - 5*q + q^2, 0, 0, 3 - q, 1, 
   0, 0, 0, 4 - 4*q + q^2, 12 - 16*q + 7*q^2 - q^3, 14 - 11*q + 2*q^2, 
   -2 + q, 25 - 44*q + 30*q^2 - 9*q^3 + q^4, 6 - 5*q + q^2, 
   21 - 22*q + 8*q^2 - q^3, 9 - 6*q + q^2, 15 - 17*q + 7*q^2 - q^3, 
   8 - 6*q + q^2, 6 - 5*q + q^2, 6 - 5*q + q^2, 7 - 5*q + q^2, 1, 1, 1, 
   3 - q, 3 - q, 3 - q, 0, 0, 0, 0, 0, 0, -16 + 20*q - 8*q^2 + q^3, 0, 0, 0, 
   -2 + q, 0, -2 + q, -12 + 16*q - 7*q^2 + q^3, -6 + 5*q - q^2, 
   -6 + 5*q - q^2, -2 + q, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0}, 
  {8 - 5*q + q^2, 2*(-16 + 18*q - 7*q^2 + q^3), -2*(9 - 6*q + q^2), 
   2*(-5 + 2*q), 0, 0, 0, 2*(-3 + q), 2*(-3 + q), 0, 0, 2*(-2 + q), 0, 
   2*(4 - 4*q + q^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(4 - 4*q + q^2), 
   2*(6 - 5*q + q^2), 2*(10 - 9*q + 2*q^2), 2*(-8 + 12*q - 6*q^2 + q^3), 
   2*(6 - 5*q + q^2), 32 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   -2*(-18 + 21*q - 8*q^2 + q^3), 9 - 6*q + q^2, -2*(-3 + q), 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
  {3 - q, -2*(6 - 5*q + q^2), -24 + 23*q - 8*q^2 + q^3, -8 + 5*q - q^2, 0, 
   0, 0, -7 + 5*q - q^2, -3 + q, 0, 0, -1, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2 - q, 6 - 5*q + q^2, 16 - 18*q + 7*q^2 - q^3, -4 + 4*q - q^2, 
   14 - 17*q + 7*q^2 - q^3, 12 - 16*q + 7*q^2 - q^3, 
   48 - 70*q + 39*q^2 - 10*q^3 + q^4, 21 - 22*q + 8*q^2 - q^3, 
   13 - 10*q + 2*q^2, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 
   0, 0}, {1, 2*(-2 + q), -2*(7 - 5*q + q^2), 0, 0, 0, 0, 2*(-2 + q), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(4 - 4*q + q^2), 
   4 - 4*q + q^2, -2*(-14 + 17*q - 7*q^2 + q^3), 
   49 - 70*q + 39*q^2 - 10*q^3 + q^4, -2*(-14 + 17*q - 7*q^2 + q^3), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0}, 
  {2 - q, -5 + 4*q - q^2, -17 + 18*q - 7*q^2 + q^3, -1, -1, -1, -1, 
   -2*(4 - 4*q + q^2), 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 7 - 5*q + q^2, 
   2 - q, 0, 0, 0, 0, 0, 2 - q, 0, 10 - 13*q + 6*q^2 - q^3, 2 - q, 
   13 - 10*q + 2*q^2, 21 - 22*q + 8*q^2 - q^3, 
   34 - 53*q + 32*q^2 - 9*q^3 + q^4, 2 - q, 2 - q, 2 - q, -2*(-2 + q), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, 0, 0, 0, -4 + 4*q - q^2, 0, 
   0, -4 + 4*q - q^2, 0, -14 + 17*q - 7*q^2 + q^3, -4 + 4*q - q^2, 0, 0, 
   8 - 12*q + 6*q^2 - q^3, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -13 + 14*q - 6*q^2 + q^3, -5 + 4*q - q^2, -2 + q, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 7 - 5*q + q^2, 4 - 4*q + q^2, 0, 0, 0, 0, 
   0, 7 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 26 - 41*q + 26*q^2 - 8*q^3 + q^4, 
   10 - 13*q + 6*q^2 - q^3, 4 - 4*q + q^2, -2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -14 + 17*q - 7*q^2 + q^3, 0, 0, 0, -4 + 4*q - q^2, 0, 0, 
   -4 + 4*q - q^2, 0, -14 + 17*q - 7*q^2 + q^3, -8 + 12*q - 6*q^2 + q^3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -5 + 4*q - q^2, 
   -15 + 17*q - 7*q^2 + q^3, -6 + 5*q - q^2, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 6 - 5*q + q^2, 0, 0, 3 - q, 2 - q, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 
   0, 0, 10 - 13*q + 6*q^2 - q^3, 30 - 49*q + 31*q^2 - 9*q^3 + q^4, 
   12 - 16*q + 7*q^2 - q^3, 7 - 5*q + q^2, 5 - 4*q + q^2, 2 - q, 1, 
   15 - 17*q + 7*q^2 - q^3, 6 - 5*q + q^2, 3 - q, 0, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, 0, 0, 0, -2 + q, 0, -2 + q, -12 + 16*q - 7*q^2 + q^3, 
   -6 + 5*q - q^2, -6 + 5*q - q^2, -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, -2 + q, -6 + 5*q - q^2, -16 + 18*q - 7*q^2 + q^3, 
   -8 + 5*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 3 - q, 
   4 - 4*q + q^2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 
   12 - 16*q + 7*q^2 - q^3, 32 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   18 - 19*q + 7*q^2 - q^3, 2 - q, 6 - 5*q + q^2, 5 - 2*q, 6 - 5*q + q^2, 
   18 - 21*q + 8*q^2 - q^3, 9 - 6*q + q^2, 3 - q, 10 - 9*q + 2*q^2, 5 - 2*q, 
   0, 0, 0, -2 + q, 0, 0, 0, -4 + 4*q - q^2, 0, -1, -6 + 5*q - q^2, -3 + q, 
   -6 + 5*q - q^2, -8 + 12*q - 6*q^2 + q^3, -8 + 12*q - 6*q^2 + q^3, 
   -4 + 4*q - q^2, 0, 0, -2 + q, -1, 0, 4 - 4*q + q^2, 0, 6 - 5*q + q^2}, 
  {0, 0, 0, -1, -3 + q, -8 + 5*q - q^2, -21 + 19*q - 7*q^2 + q^3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 6 - 5*q + q^2, 0, 0, 7 - 5*q + q^2, 2 - q, 0, 0, 0, 0, 
   0, 2 - q, 0, 0, 0, 0, 0, 0, 2 - q, 6 - 5*q + q^2, 
   16 - 18*q + 7*q^2 - q^3, 51 - 65*q + 34*q^2 - 9*q^3 + q^4, 1, 3 - q, 
   2*(7 - 5*q + q^2), 3 - q, 9 - 6*q + q^2, 31 - 28*q + 9*q^2 - q^3, 
   9 - 6*q + q^2, 5 - 2*q, 23 - 16*q + 3*q^2, 10 - 6*q + q^2, -3 + q, 
   -9 + 6*q - q^2, -4 + 4*q - q^2, -20 + 22*q - 8*q^2 + q^3, 0, 0, 
   -18 + 21*q - 8*q^2 + q^3, 0, -2 + q, -12 + 16*q - 7*q^2 + q^3, 
   -6 + 5*q - q^2, -14 + 17*q - 7*q^2 + q^3, -4 + 4*q - q^2, -4 + 4*q - q^2, 
   -14 + 17*q - 7*q^2 + q^3, 0, 0, -1, -5 + 2*q, 0, 2 - q, 0, 3 - q}, 
  {0, 0, 0, 0, -15 + 17*q - 7*q^2 + q^3, -7 + 5*q - q^2, -3 + q, 0, 0, 
   -5 + 4*q - q^2, -2 + q, 0, 0, 0, 0, 2 - q, 6 - 5*q + q^2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5 - 4*q + q^2, 2 - q, 1, 
   30 - 49*q + 31*q^2 - 9*q^3 + q^4, 12 - 16*q + 7*q^2 - q^3, 6 - 5*q + q^2, 
   15 - 17*q + 7*q^2 - q^3, 6 - 5*q + q^2, 3 - q, 0, 2 - q, 3 - q, 1, 0, 
   -2 + q, 0, 0, 0, 0, 0, -4 + 4*q - q^2, -12 + 16*q - 7*q^2 + q^3, -2 + q, 
   -6 + 5*q - q^2, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, -6 + 5*q - q^2, 
   10 - 13*q + 6*q^2 - q^3, 2 - q, 4 - 4*q + q^2, 0}, 
  {0, 0, 0, 0, -6 + 5*q - q^2, -21 + 22*q - 8*q^2 + q^3, -9 + 6*q - q^2, 0, 
   0, -2 + q, -6 + 5*q - q^2, 0, 0, 0, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 6 - 5*q + q^2, 3 - q, 
   12 - 16*q + 7*q^2 - q^3, 37 - 60*q + 37*q^2 - 10*q^3 + q^4, 
   21 - 22*q + 8*q^2 - q^3, 6 - 5*q + q^2, 18 - 21*q + 8*q^2 - q^3, 
   9 - 6*q + q^2, 9 - 6*q + q^2, 14 - 11*q + 2*q^2, -2*(-4 + q), 3 - q, 
   -3 + q, -7 + 5*q - q^2, 0, 0, 0, 0, 0, -2 + q, -6 + 5*q - q^2, -1, 
   -3 + q, 0, 0, -2 + q, -1, 0, 6 - 5*q + q^2, -16 + 20*q - 8*q^2 + q^3, 
   -10 + 7*q - q^2, 4 - 4*q + q^2, 2*(6 - 5*q + q^2), 
   14 - 17*q + 7*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3}, 
  {0, 0, 0, 0, -3 + q, -17 + 11*q - 2*q^2, -24 + 23*q - 8*q^2 + q^3, 0, 0, 
   -1, -3 + q, 0, 0, 0, 0, 2 - q, 6 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 5 - 2*q, 2*(7 - 5*q + q^2), 6 - 5*q + q^2, 
   21 - 22*q + 8*q^2 - q^3, 57 - 76*q + 40*q^2 - 10*q^3 + q^4, 3 - q, 
   12 - 7*q + q^2, 33 - 29*q + 9*q^2 - q^3, 27 - 27*q + 9*q^2 - q^3, 
   -4*(-3 + q), 37 - 24*q + 4*q^2, 16 - 8*q + q^2, -12 + 7*q - q^2, 
   -31 + 28*q - 9*q^2 + q^3, 0, -9 + 6*q - q^2, 0, 0, -2 + q, 
   -4 + 4*q - q^2, -12 + 16*q - 7*q^2 + q^3, -2 + q, -6 + 5*q - q^2, 0, 0, 
   -5 + 4*q - q^2, -15 + 17*q - 7*q^2 + q^3, 0, 3 - q, -9 + 6*q - q^2, 
   -29 + 28*q - 9*q^2 + q^3, 2 - q, 19 - 19*q + 7*q^2 - q^3, 7 - 5*q + q^2, 
   2*(9 - 6*q + q^2)}, {0, 0, 0, 0, -5 + 4*q - q^2, -2 + q, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   10 - 13*q + 6*q^2 - q^3, 4 - 4*q + q^2, 2 - q, 10 - 13*q + 6*q^2 - q^3, 
   4 - 4*q + q^2, 2 - q, 35 - 53*q + 32*q^2 - 9*q^3 + q^4, 
   14 - 17*q + 7*q^2 - q^3, 7 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -4 + 4*q - q^2, -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2 + q, -6 + 5*q - q^2, -3 + q, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 4 - 4*q + q^2, 12 - 16*q + 7*q^2 - q^3, 6 - 5*q + q^2, 
   4 - 4*q + q^2, 12 - 16*q + 7*q^2 - q^3, 7 - 5*q + q^2, 
   14 - 17*q + 7*q^2 - q^3, 42 - 65*q + 38*q^2 - 10*q^3 + q^4, 
   21 - 22*q + 8*q^2 - q^3, 3 - q, 16 - 18*q + 7*q^2 - q^3, 8 - 5*q + q^2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -2 + q, -7 + 5*q - q^2, 0, 0, 
   -4 + 4*q - q^2, -2 + q, 0, 0, -4 + 4*q - q^2, -2 + q, 0, 2 - q, 0, 
   6 - 5*q + q^2}, {0, 0, 0, 0, -1, -3 + q, -8 + 5*q - q^2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2 - q, 6 - 5*q + q^2, 18 - 19*q + 7*q^2 - q^3, 2 - q, 6 - 5*q + q^2, 
   19 - 19*q + 7*q^2 - q^3, 7 - 5*q + q^2, 21 - 22*q + 8*q^2 - q^3, 
   59 - 76*q + 40*q^2 - 10*q^3 + q^4, 9 - 6*q + q^2, 8 - 5*q + q^2, 
   29 - 25*q + 8*q^2 - q^3, 10 - 6*q + q^2, -3 + q, -9 + 6*q - q^2, 0, 
   -20 + 22*q - 8*q^2 + q^3, 0, 0, -4 + 4*q - q^2, 0, -4 + 4*q - q^2, 
   -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 0, 0, -2 + q, 
   -10 + 9*q - 2*q^2, 0, 0, -2 + q, -7 + 5*q - q^2, 0, 1, 0, 3 - q}, 
  {0, 0, 0, 0, 0, 2*(-3 + q), -9 + 6*q - q^2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2*(-3 + q), 0, 
   2*(6 - 5*q + q^2), -2*(-18 + 21*q - 8*q^2 + q^3), 0, -2*(-3 + q), 
   2*(9 - 6*q + q^2), 63 - 87*q + 46*q^2 - 11*q^3 + q^4, 2*(8 - 5*q + q^2), 
   -2*(-24 + 23*q - 8*q^2 + q^3), 12 - 6*q + q^2, -28 + 27*q - 9*q^2 + q^3, 
   -2*(10 - 7*q + q^2), 0, 2*(-3 + q), 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   2*(-2 + q), -2*(6 - 5*q + q^2), 0, 7 - 5*q + q^2, 2*(-2 + q), 
   -2*(6 - 5*q + q^2), 0, 2*(6 - 5*q + q^2), -2*(-2 + q), 
   -2*(-21 + 22*q - 8*q^2 + q^3)}, 
  {0, 0, 0, 0, 0, -2 + q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 2 - q, 0, 
   4 - 4*q + q^2, -2*(-2 + q), 0, 14 - 17*q + 7*q^2 - q^3, 7 - 5*q + q^2, 
   7 - 5*q + q^2, 40 - 58*q + 33*q^2 - 9*q^3 + q^4, 20 - 19*q + 7*q^2 - q^3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8 + 12*q - 6*q^2 + q^3, 
   -4 + 4*q - q^2, 0, 0, -14 + 17*q - 7*q^2 + q^3, -7 + 5*q - q^2, 0, 
   4 - 4*q + q^2, 0, 14 - 17*q + 7*q^2 - q^3}, 
  {0, 0, 0, 0, 0, -1, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 7 - 5*q + q^2, 0, 2 - q, 
   2*(6 - 5*q + q^2), 0, 7 - 5*q + q^2, 24 - 23*q + 8*q^2 - q^3, 
   21 - 22*q + 8*q^2 - q^3, 20 - 19*q + 7*q^2 - q^3, 
   68 - 82*q + 41*q^2 - 10*q^3 + q^4, 21 - 19*q + 7*q^2 - q^3, 
   -7 + 5*q - q^2, -15 + 11*q - 2*q^2, 0, -13 + 10*q - 2*q^2, 0, 0, -2 + q, 
   0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, -14 + 17*q - 7*q^2 + q^3, 0, 0, 
   -7 + 5*q - q^2, -23 + 23*q - 8*q^2 + q^3, 0, 2 - q, 0, 7 - 5*q + q^2}, 
  {0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-2 + q), 0, 0, -2*(-2 + q), 0, 0, 
   2*(7 - 5*q + q^2), 7 - 5*q + q^2, 0, -2*(-20 + 19*q - 7*q^2 + q^3), 
   54 - 65*q + 34*q^2 - 9*q^3 + q^4, -27 + 24*q - 8*q^2 + q^3, 
   2*(-23 + 23*q - 8*q^2 + q^3), 0, 2*(-14 + 17*q - 7*q^2 + q^3), 0, 0, 
   -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 0, -2*(4 - 4*q + q^2), 0, 0, 0, 
   -2*(7 - 5*q + q^2), 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   7 - 5*q + q^2, -2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, -3 + q, 3 - q, 7 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0}, 
  {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2 + q, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 0, 
   -3 + q, 0, 0, -10 + 6*q - q^2, -3 + q, 0, -13 + 7*q - q^2, 
   -10 + 6*q - q^2, 3 - q, 9 - 6*q + q^2, 0, 20 - 22*q + 8*q^2 - q^3, 0, 0, 
   4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 6 - 5*q + q^2, 0, 0, 0, 3 - q, 0, 0, 
   0, 0}, {10 - 13*q + 6*q^2 - q^3, -9 + 8*q - 2*q^2, 
   -21 + 22*q - 8*q^2 + q^3, -30 + 30*q - 10*q^2 + q^3, 
   2*(-21 + 22*q - 8*q^2 + q^3), -35 + 29*q - 6*q^2, -16 + 8*q - q^2, 
   -24 + 40*q - 26*q^2 + 8*q^3 - q^4, -42 + 65*q - 38*q^2 + 10*q^3 - q^4, 
   -66 + 105*q - 64*q^2 + 18*q^3 - 2*q^4, 2*(-12 + 16*q - 7*q^2 + q^3), 
   -30 + 49*q - 31*q^2 + 9*q^3 - q^4, -30 + 49*q - 31*q^2 + 9*q^3 - q^4, 
   13 - 16*q + 7*q^2 - q^3, 27 - 33*q + 14*q^2 - 2*q^3, 
   -2*(-14 + 17*q - 7*q^2 + q^3), 2*(9 - 6*q + q^2), 
   36 - 54*q + 32*q^2 - 9*q^3 + q^4, -2*(-18 + 21*q - 8*q^2 + q^3), 
   3*(9 - 6*q + q^2), -2*(-14 + 17*q - 7*q^2 + q^3), 
   -18 + 33*q - 24*q^2 + 8*q^3 - q^4, -15 + 17*q - 7*q^2 + q^3, 
   -6 + 5*q - q^2, 14 - 17*q + 7*q^2 - q^3, 18 - 21*q + 8*q^2 - q^3, 
   13 - 8*q + q^2, -6 + 5*q - q^2, 10 - 13*q + 6*q^2 - q^3, 2 - q, 
   9 - 6*q + q^2, 9 - 6*q + q^2, 18 - 21*q + 8*q^2 - q^3, 
   12 - 14*q + 6*q^2 - q^3, 34 - 51*q + 31*q^2 - 9*q^3 + q^4, 
   34 - 39*q + 15*q^2 - 2*q^3, 33 - 29*q + 9*q^2 - q^3, 
   22 - 24*q + 9*q^2 - q^3, 31 - 35*q + 14*q^2 - 2*q^3, 
   38 - 33*q + 10*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3, 
   45 - 48*q + 17*q^2 - 2*q^3, 51 - 41*q + 11*q^2 - q^3, 
   33 - 29*q + 9*q^2 - q^3, 43 - 45*q + 16*q^2 - 2*q^3, 
   -2*(-33 + 29*q - 9*q^2 + q^3), 2*(9 - 6*q + q^2), -9 + 6*q - q^2, 
   -24 + 23*q - 8*q^2 + q^3, -5 + 4*q - q^2, -27 + 27*q - 9*q^2 + q^3, 
   44 - 96*q + 87*q^2 - 41*q^3 + 10*q^4 - q^5, 
   36 - 60*q + 37*q^2 - 10*q^3 + q^4, -8 + 6*q - q^2, -2*(4 - 4*q + q^2), 
   -10 + 7*q - q^2, -14 + 16*q - 7*q^2 + q^3, -9 + 6*q - q^2, 
   -9 + 6*q - q^2, -2*(4 - 4*q + q^2), -30 + 49*q - 31*q^2 + 9*q^3 - q^4, 
   -44 + 65*q - 38*q^2 + 10*q^3 - q^4, 8 - 12*q + 6*q^2 - q^3, 
   12 - 16*q + 7*q^2 - q^3, -11 + 9*q - 2*q^2, -2*(9 - 6*q + q^2), 
   18 - 25*q + 12*q^2 - 2*q^3, 34 - 39*q + 15*q^2 - 2*q^3, 
   32 - 52*q + 32*q^2 - 9*q^3 + q^4, 45 - 48*q + 17*q^2 - 2*q^3}, 
  {4 - 4*q + q^2, 2*(-2 + q), -2*(6 - 5*q + q^2), -24 + 24*q - 8*q^2 + q^3, 
   -30 + 29*q - 9*q^2 + q^3, 2*(-22 + 23*q - 8*q^2 + q^3), -14 + 7*q - q^2, 
   2*(-8 + 12*q - 6*q^2 + q^3), -40 + 64*q - 38*q^2 + 10*q^3 - q^4, 
   -52 + 80*q - 45*q^2 + 11*q^3 - q^4, -40 + 64*q - 38*q^2 + 10*q^3 - q^4, 
   -12 + 16*q - 7*q^2 + q^3, -12 + 16*q - 7*q^2 + q^3, 6 - 5*q + q^2, 
   2*(6 - 5*q + q^2), 26 - 27*q + 9*q^2 - q^3, 15 - 7*q + q^2, 
   18 - 21*q + 8*q^2 - q^3, 60 - 86*q + 46*q^2 - 11*q^3 + q^4, 
   36 - 30*q + 9*q^2 - q^3, 48 - 72*q + 40*q^2 - 10*q^3 + q^4, 
   -12 + 16*q - 7*q^2 + q^3, -9 + 6*q - q^2, -3 + q, 6 - 5*q + q^2, 
   20 - 22*q + 8*q^2 - q^3, 12 - 6*q + q^2, -3 + q, 2*(4 - 4*q + q^2), 1, 
   -2*(-3 + q), 9 - 6*q + q^2, -2*(-12 + 16*q - 7*q^2 + q^3), 
   2*(4 - 4*q + q^2), 20 - 24*q + 9*q^2 - q^3, 
   48 - 72*q + 40*q^2 - 10*q^3 + q^4, 36 - 34*q + 10*q^2 - q^3, 
   2*(6 - 5*q + q^2), 24 - 26*q + 9*q^2 - q^3, 21 - 13*q + 2*q^2, 
   20 - 22*q + 8*q^2 - q^3, 60 - 86*q + 46*q^2 - 11*q^3 + q^4, 
   -2*(-30 + 28*q - 9*q^2 + q^3), 15 - 8*q + q^2, 26 - 27*q + 9*q^2 - q^3, 
   52 - 41*q + 11*q^2 - q^3, 30 - 28*q + 9*q^2 - q^3, -9 + 6*q - q^2, 
   -27 + 27*q - 9*q^2 + q^3, 2*(-2 + q), -60 + 86*q - 46*q^2 + 11*q^3 - q^4, 
   24 - 44*q + 30*q^2 - 9*q^3 + q^4, 
   80 - 168*q + 140*q^2 - 58*q^3 + 12*q^4 - q^5, -16 + 20*q - 8*q^2 + q^3, 
   -6 + 5*q - q^2, 2*(-3 + q), -10 + 7*q - q^2, -10 + 6*q - q^2, 
   -2*(6 - 5*q + q^2), 2*(-8 + 12*q - 6*q^2 + q^3), 
   -12 + 16*q - 7*q^2 + q^3, -24 + 26*q - 9*q^2 + q^3, 
   16 - 32*q + 24*q^2 - 8*q^3 + q^4, 12 - 16*q + 7*q^2 - q^3, 
   -6 + 5*q - q^2, -12 + 7*q - q^2, 12 - 16*q + 7*q^2 - q^3, 
   24 - 26*q + 9*q^2 - q^3, 36 - 60*q + 37*q^2 - 10*q^3 + q^4, 
   4*(6 - 5*q + q^2)}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 1, 3 - q, 1, 0, 0, 2 - q, 2 - q, 0, 0, 0, 0, -4 + 4*q - q^2, 
   -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2 + q, -2 + q, -2 + q, 0, 0, 0, 0, -1, -3 + q, -1, 0, 2 - q, 0, 0, 0, 0, 
   0, 8 - 12*q + 6*q^2 - q^3, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 
   6 - 5*q + q^2, -4 + 4*q - q^2, -4 + 4*q - q^2, -4 + 4*q - q^2, 0}, 
  {0, 0, 0, 0, 3 - q, 4 - q, 3 - q, 0, 0, 1, 1, 0, 0, 0, 0, -2 + q, 
   -6 + 5*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   -1, -1, -6 + 5*q - q^2, -6 + 5*q - q^2, -6 + 5*q - q^2, -3 + q, -3 + q, 
   -3 + q, 0, -1, -3 + q, -1, 0, 2 - q, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 
   12 - 16*q + 7*q^2 - q^3, 2 - q, 6 - 5*q + q^2, 0, 0, 0, 0, 0, 0, 2 - q, 
   6 - 5*q + q^2, -2 + q, -2 + q, -2 + q, 0}, 
  {0, 0, 0, 1, 3 - q, 3 - q, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -6 + 5*q - q^2, 0, 0, -3 + q, -1, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 
   0, -2 + q, -6 + 5*q - q^2, -6 + 5*q - q^2, -7 + 5*q - q^2, -1, -1, -1, 
   -3 + q, -3 + q, -3 + q, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 0, 2 - q, 
   0, 2 - q, 12 - 16*q + 7*q^2 - q^3, 6 - 5*q + q^2, 6 - 5*q + q^2, 2 - q, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -2 + q, -2 + q, -2 + q, -2 + q, 
   -2 + q, -7 + 5*q - q^2, -7 + 5*q - q^2, -7 + 5*q - q^2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 4 - 4*q + q^2, 14 - 17*q + 7*q^2 - q^3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 
   -7 + 5*q - q^2, -2 + q, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, -2 + q, 
   -2 + q, -2 + q, 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4 - 4*q + q^2, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 4 - 4*q + q^2, 0, 
   14 - 17*q + 7*q^2 - q^3, 4 - 4*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 2 - q, 2 - q, 2 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   -3 + q, -4 + 4*q - q^2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, -4 + 4*q - q^2, -4 + 4*q - q^2, 2*(-2 + q), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 4 - 4*q + q^2, 0, 0, 2 - q, 0, 
   6 - 5*q + q^2, 8 - 12*q + 6*q^2 - q^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 2 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + 4*q - q^2, -2 + q, 0, -2 + q, 
   -3 + q, 0, -6 + 5*q - q^2, -3 + q, -3 + q, -10 + 9*q - 2*q^2, -5 + 2*q, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8 - 12*q + 6*q^2 - q^3, 
   4 - 4*q + q^2, 0, 0, 2 - q, 1, 0, -4 + 4*q - q^2, 0, -6 + 5*q - q^2}, 
  {0, 0, 0, 0, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -7 + 5*q - q^2, 0, -1, 
   -9 + 6*q - q^2, 0, -3 + q, -12 + 7*q - q^2, -9 + 6*q - q^2, -5 + 2*q, 
   -19 + 12*q - 2*q^2, 2*(-3 + q), 3 - q, 8 - 5*q + q^2, 0, 9 - 6*q + q^2, 
   0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 13 - 16*q + 7*q^2 - q^3, 0, 
   0, 1, 5 - 2*q, 0, -2 + q, 0, -3 + q}, 
  {4 - 4*q + q^2, 2*(-2 + q), -2*(6 - 5*q + q^2), 2*(-2 + q), 2*(-2 + q), 
   2*(-2 + q), -4 + q, 2*(-8 + 12*q - 6*q^2 + q^3), 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, -2*(-3 + q), 2*(4 - 4*q + q^2), 0, 0, 0, 0, 0, 2, 0, 
   2*(4 - 4*q + q^2), 1, -2*(-3 + q), 9 - 6*q + q^2, 
   -2*(-12 + 16*q - 7*q^2 + q^3), 2*(4 - 4*q + q^2), 2*(4 - 4*q + q^2), 
   2*(4 - 4*q + q^2), 2*(8 - 6*q + q^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*(-2 + q), 0, 0, 0, -16 + 20*q - 8*q^2 + q^3, 0, 0, 2*(-2 + q), 0, 
   -2*(6 - 5*q + q^2), 2*(-8 + 12*q - 6*q^2 + q^3), 0, 0, 
   16 - 32*q + 24*q^2 - 8*q^3 + q^4, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 2*(-2 + q), -1, 0, 0, 0, -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*(4 - 4*q + q^2), -2*(-2 + q), 0, 0, 0, 7 - 5*q + q^2, 0, 0, 3 - q, 
   -21 + 22*q - 8*q^2 + q^3, -2*(6 - 5*q + q^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 0, 0, 0, 
   2*(4 - 4*q + q^2), -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(-14 + 17*q - 7*q^2 + q^3)}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 
   2 - q, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, -3 + q, -1, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2 - q, 6 - 5*q + q^2, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -5 + 4*q - q^2, 2*(-2 + q), -1, 0, 0, 
   -10 + 13*q - 6*q^2 + q^3, -4 + 4*q - q^2, 0, 0, 0, 0, 4 - 4*q + q^2, 
   2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   10 - 13*q + 6*q^2 - q^3, 4 - 4*q + q^2, 2 - q, 0, 0, 0, 0, 7 - 5*q + q^2, 
   10 - 6*q + q^2, 3 - q, 0, -6 + 5*q - q^2, 0, 0, 0, 0, 0, 
   -8 + 12*q - 6*q^2 + q^3, -4 + 4*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -14 + 17*q - 7*q^2 + q^3, -20 + 22*q - 8*q^2 + q^3, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 4 - 4*q + q^2, 8 - 12*q + 6*q^2 - q^3, 
   0}, {0, 0, 0, 0, -1, -19 + 19*q - 7*q^2 + q^3, -8 + 5*q - q^2, 0, 0, 
   -2 + q, -6 + 5*q - q^2, 0, 0, 0, 0, 4 - 4*q + q^2, 2 - q, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 2 - q, 2 - q, 
   2*(6 - 5*q + q^2), 19 - 19*q + 7*q^2 - q^3, 0, 6 - 5*q + q^2, 3 - q, 
   9 - 6*q + q^2, 11 - 9*q + 2*q^2, 8 - 3*q, 3 - q, -3 + q, -7 + 5*q - q^2, 
   0, 0, 0, 0, 0, -8 + 12*q - 6*q^2 + q^3, -4 + 4*q - q^2, 0, 0, 0, 0, 
   -8 + 12*q - 6*q^2 + q^3, -4 + 4*q - q^2, 0, 6 - 5*q + q^2, 2*(-2 + q), 
   -7 + 5*q - q^2, 4 - 4*q + q^2, 33 - 52*q + 32*q^2 - 9*q^3 + q^4, 
   14 - 17*q + 7*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3}, 
  {0, 0, 0, 0, -2 + q, -2*(6 - 5*q + q^2), -3 + q, 0, 0, -4 + 4*q - q^2, 
   -12 + 16*q - 7*q^2 + q^3, 0, 0, 0, 0, 2 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4 - 4*q + q^2, 
   14 - 17*q + 7*q^2 - q^3, 7 - 5*q + q^2, 0, 0, 0, 3 - q, 2 - q, 4 - q, 
   9 - 6*q + q^2, -9 + 6*q - q^2, -21 + 22*q - 8*q^2 + q^3, 0, 0, 0, 0, 0, 
   -4 + 4*q - q^2, -2 + q, 0, 0, 0, 0, 0, 0, 0, 12 - 16*q + 7*q^2 - q^3, 
   -4 + 4*q - q^2, -8 + 6*q - q^2, 8 - 12*q + 6*q^2 - q^3, 
   14 - 17*q + 7*q^2 - q^3, 28 - 48*q + 31*q^2 - 9*q^3 + q^4, 
   2*(6 - 5*q + q^2)}, {0, 0, 0, 0, 0, -7 + 5*q - q^2, -3 + q, 0, 0, 0, 
   -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2 - q, 1, 0, 14 - 17*q + 7*q^2 - q^3, 2*(6 - 5*q + q^2), 0, 
   6 - 5*q + q^2, 3 - q, 21 - 22*q + 8*q^2 - q^3, 16 - 18*q + 7*q^2 - q^3, 
   8 - 5*q + q^2, 1, -7 + 5*q - q^2, 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -4 + 4*q - q^2, -2 + q, 0, 14 - 17*q + 7*q^2 - q^3, -4 + 4*q - q^2, 
   -2 + q, 0, 14 - 17*q + 7*q^2 - q^3, 2*(4 - 4*q + q^2), 
   49 - 70*q + 39*q^2 - 10*q^3 + q^4}}; 

VFF[8] = {(-1 + q)^7*q, 2*(-1 + q)^6*q, 2*(-2 + q)*(-1 + q)^5*q, 
  2*(-1 + q)^4*q*(3 - 3*q + q^2), 2*(-2 + q)*(-1 + q)^3*q*(2 - 2*q + q^2), 
  2*(-1 + q)^2*q*(5 - 10*q + 10*q^2 - 5*q^3 + q^4), 
  (-2 + q)*(-1 + q)*q*(3 - 3*q + q^2)*(1 - q + q^2), 2*(-1 + q)^6*q, 
  2*(-2 + q)*(-1 + q)^5*q, 2*(-1 + q)^4*q*(3 - 3*q + q^2), 
  (-2 + q)*(-1 + q)^3*q*(2 - 2*q + q^2), 2*(-1 + q)^6*q, 
  (-2 + q)*(-1 + q)^5*q, 2*(-1 + q)^5*q, 2*(-2 + q)*(-1 + q)^4*q, 
  2*(-1 + q)^3*q*(3 - 3*q + q^2), 2*(-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), 
  2*(-2 + q)*(-1 + q)^4*q, 2*(-2 + q)^2*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^2*q*(3 - 3*q + q^2), 2*(-1 + q)^3*q*(3 - 3*q + q^2), 
  2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, (-2 + q)*(-1 + q)^3*q, 
  2*(-1 + q)^5*q, 2*(-2 + q)*(-1 + q)^4*q, 2*(-1 + q)^3*q*(3 - 3*q + q^2), 
  2*(-1 + q)^4*q, 2*(-1 + q)^5*q, (-1 + q)^5*q, 2*(-2 + q)*(-1 + q)^4*q, 
  (-2 + q)^2*(-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^4*q, 2*(-1 + q)^5*q, 
  2*(-2 + q)*(-1 + q)^4*q, 2*(-1 + q)^3*q*(3 - 3*q + q^2), 
  2*(-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), 2*(-2 + q)*(-1 + q)^4*q, 
  2*(-1 + q)^3*q*(3 - 3*q + q^2), 2*(-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), 
  2*(-2 + q)*(-1 + q)^4*q, 2*(-2 + q)^2*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^2*q*(3 - 3*q + q^2), 
  (-2 + q)*(-1 + q)^2*q*(3 - 3*q + q^2), 2*(-1 + q)^3*q*(3 - 3*q + q^2), 
  2*(-2 + q)*(-1 + q)^2*q*(3 - 3*q + q^2), 
  (-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), (-2 + q)*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^3*q, 2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, 
  2*(-1 + q)^5*q, 2*(-2 + q)*(-1 + q)^4*q, (-2 + q)*(-1 + q)^3*q, 
  2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^3*q, 
  2*(-2 + q)*(-1 + q)^3*q, 2*(-2 + q)*(-1 + q)^3*q, 2*(-1 + q)^4*q, 
  2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, (-1 + q)^5*q, 
  (-2 + q)*(-1 + q)^4*q, 2*(-1 + q)^4*q, 2*(-2 + q)*(-1 + q)^3*q, 
  2*(-1 + q)^5*q, 2*(-1 + q)^3*q*(3 - 3*q + q^2), 2*(-2 + q)*(-1 + q)^4*q, 
  2*(-2 + q)^2*(-1 + q)^3*q}; 

UFF[8] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
          0, 0, 0, 0}; 

(* -----------------------------------------------
   SQUARE 2P x nF
   basis 
   1  {{1},{2}}
   ----------------------------------------------- *)

TPF[2] = {{3 - 3*q + q^2}} ; 

VPF[2] = {(-1 + q)*q}; 

UPF[2] = {1};

DPF[2] = (-1 + q)*q;

(* -----------------------------------------------
   SQUARE 3P x nF
   basis 
   1  {{1},{2},{3}}
   ----------------------------------------------- *)

TPF[3] = {{-13 + 14*q - 6*q^2 + q^3}}; 

VPF[3] = {(-2 + q)*(-1 + q)*q}; 

UPF[3] = {1};

DPF[3] = (-2 + q)*(-1 + q)*q;

(* -----------------------------------------------
   SQUARE 4P x nF
   basis  
   1  {{1},{2},{3},{4}}
   2  {{1,3},{2},{4}}   + {{1},{2,4},{3}}
   ----------------------------------------------- *)

TPF[4] = {{41 - 51*q + 28*q^2 - 8*q^3 + q^4, 2*(-12 + 14*q - 6*q^2 + q^3)}, 
  {-5 + 2*q, 5 - 4*q + q^2}}; 

VPF[4] = {(-1 + q)*q*(3 - 3*q + q^2), 2*(-1 + q)^2*q}; 

UPF[4] = {1,0}; 

DPF[4] = 2*(-2 + q)*(-1 + q)^2*q^2*(-5 + 2*q)^2*(1 - 3*q + q^2); 

(* -----------------------------------------------
   SQUARE 5P x nF
   basis  
   1  {{1},{2},{3},{4},{5}}
   2  {{1,3},{2},{4},{5}}  + {{1},{2,4},{3},{5}} + {{1},{2},{3,5},{4}} + 
      {{1,4},{2},{3},{5}}  + {{1},{2,5},{3},{4}}
   ----------------------------------------------- *)

TPF[5] = {{-116 + 169*q - 115*q^2 + 45*q^3 - 10*q^4 + q^5, 
          5*(47 - 63*q + 34*q^2 - 9*q^3 + q^4)}, 
          {10 - 6*q + q^2, -32 + 29*q - 9*q^2 + q^3}}; 

VPF[5] = {(-2 + q)*(-1 + q)*q*(2 - 2*q + q^2), 5*(-2 + q)*(-1 + q)^2*q}; 

UPF[5] = {1,0};

DPF[5] = 5*(-3 + q)*(-2 + q)^2*(-1 + q)^2*q^2*(10 - 6*q + q^2)^2*
         (1 - 3*q + q^2);


(* -----------------------------------------------
   SQUARE 6P x nF
   basis
   1  {{1},{2},{3},{4},{5},{6}}
   2  {{1,3},{2},{4},{5},{6}}   + {{1},{2,4},{3},{5},{6}} + 
      {{1},{2},{3,5},{4},{6}}   + {{1},{2},{3},{4,6},{5}} + 
      {{1,5},{2},{3},{4},{6}}   + {{1},{2,6},{3},{4},{5}} 
   3  {{1,4},{2},{3},{5},{6}}   + {{1},{2,5},{3},{4},{6}} + 
      {{1},{2},{3,6},{4},{5}}
   4  {{1,3,5},{2},{4},{6}}     + {{1},{2,4,6},{3},{5}}
   5  {{1,3},{2},{4,6},{5}}     + {{1,5},{2,4},{3},{6}}   +
      {{1},{2,6},{3,5},{4}}
   ----------------------------------------------- *)

TPF[6] = {{314 - 533*q + 435*q^2 - 214*q^3 + 66*q^4 - 12*q^5 + q^6, 
   6*(-142 + 220*q - 147*q^2 + 54*q^3 - 11*q^4 + q^5), 
   3*(-182 + 277*q - 180*q^2 + 63*q^3 - 12*q^4 + q^5), 
   2*(36 - 56*q + 33*q^2 - 9*q^3 + q^4), 
   3*(45 - 62*q + 34*q^2 - 9*q^3 + q^4)}, 
  {-23 + 20*q - 7*q^2 + q^3, 89 - 96*q + 41*q^2 - 9*q^3 + q^4, 
   51 - 50*q + 17*q^2 - 2*q^3, -10 + 13*q - 6*q^2 + q^3, 
   -18 + 19*q - 7*q^2 + q^3}, {-15 + 10*q - 2*q^2, 
   -2*(-37 + 38*q - 14*q^2 + 2*q^3), 67 - 82*q + 41*q^2 - 10*q^3 + q^4, 
   -2*(4 - 4*q + q^2), -9 + 8*q - 2*q^2}, 
  {8 - 3*q, -6*(7 - 5*q + q^2), -3*(9 - 6*q + q^2), 9 - 12*q + 6*q^2 - q^3, 
   -3*(-2 + q)}, {1, 2*(-2 + q), 0, 0, 4 - 4*q + q^2}}; 

VPF[6] = {(-1 + q)*q*(5 - 10*q + 10*q^2 - 5*q^3 + q^4), 
  6*(-1 + q)^2*q*(3 - 3*q + q^2), 3*(-2 + q)^2*(-1 + q)^2*q, 2*(-1 + q)^3*q, 
  3*(-1 + q)^3*q}; 

UPF[6] = {1,0,0,0,0};

DPF[6] = 108*(-3 + q)^3*(-2 + q)^4*(-1 + q)^5*q^5*(1 - 3*q + q^2)^3*
  (-1 + 6*q - 5*q^2 + q^3)*(123713754504 - 1457003287736*q + 
     8345794554090*q^2 - 30913303967532*q^3 + 83069865589410*q^4 - 
     172276492480976*q^5 + 286475126028662*q^6 - 391866533990050*q^7 + 
     448954419421874*q^8 - 436467433761168*q^9 + 363542622431485*q^10 - 
     261254794956431*q^11 + 162800027689239*q^12 - 88262781863291*q^13 + 
     41711280250662*q^14 - 17191731448709*q^15 + 6175119356424*q^16 - 
     1928918903453*q^17 + 522118166137*q^18 - 121819204640*q^19 + 
     24320087131*q^20 - 4113221756*q^21 + 581418843*q^22 - 67422979*q^23 + 
     6247509*q^24 - 444831*q^25 + 22852*q^26 - 754*q^27 + 12*q^28)^2;

(* -----------------------------------------------
   SQUARE 7P x nF
   basis
   1  {{1},{2},{3},{4},{5},{6},{7}}
   2  {{1,3},{2},{4},{5},{6},{7}}   + {{1},{2},{3,5},{4},{6},{7}} + 
      {{1},{2},{3},{4},{5,7},{6}}   + {{1},{2,7},{3},{4},{5},{6}} +
      {{1},{2,4},{3},{5},{6},{7}}   + {{1},{2},{3},{4,6},{5},{7}} +
      {{1,6},{2},{3},{4},{5},{7}}
   3  {{1,4},{2},{3},{5},{6},{7}}   + {{1},{2},{3},{4,7},{5},{6}} +
      {{1},{2},{3,7},{4},{5},{6}}   + {{1},{2},{3,6},{4},{5},{7}} +
      {{1},{2,6},{3},{4},{5},{7}}   + {{1},{2,5},{3},{4},{6},{7}} +
      {{1,5},{2},{3},{4},{6},{7}}
   4  {{1,3,5},{2},{4},{6},{7}}     + {{1},{2,4,6},{3},{5},{7}} +
      {{1},{2},{3,5,7},{4},{6}}     + {{1,4,6},{2},{3},{5},{7}} +
      {{1},{2,7,5},{3},{4},{6}}     + {{1,3,6},{2},{4},{5},{7}} + 
      {{1},{2,4,7},{3},{5},{6}}
   5  {{1,3},{2},{4,7},{5},{6}}     + {{1,5},{2,4},{3},{6},{7}} +
      {{1},{2,6},{3,5},{4},{7}}     + {{1},{2},{3,7},{4,6},{5}} +
      {{1,4},{2},{3},{5,7},{6}}     + {{1,6},{2,5},{3},{4},{7}} + 
      {{1},{2,7},{3,6},{4},{5}}
   6  {{1,3},{2},{4,6},{5},{7}}     + {{1},{2,4},{3},{5,7},{6}} +
      {{1,6},{2},{3,5},{4},{7}}     + {{1},{2,7},{3},{4,6},{5}} +
      {{1,3},{2},{4},{5,7},{6}}     + {{1,6},{2,4},{3},{5},{7}} +
      {{1},{2,7},{3,5},{4},{6}}
   ----------------------------------------------- *)

TPF[7] = {{-834 + 1630*q - 1554*q^2 + 917*q^3 - 357*q^4 + 91*q^5 - 14*q^6 + q^7,
   7*(394 - 703*q + 566*q^2 - 266*q^3 + 77*q^4 - 13*q^5 + q^6), 
   7*(547 - 949*q + 736*q^2 - 328*q^3 + 89*q^4 - 14*q^5 + q^6), 
   7*(-136 + 238*q - 169*q^2 + 62*q^3 - 12*q^4 + q^5), 
   7*(-175 + 272*q - 179*q^2 + 63*q^3 - 12*q^4 + q^5), 
   7*(-163 + 265*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5)}, 
  {57 - 66*q + 34*q^2 - 9*q^3 + q^4, 
   -248 + 322*q - 181*q^2 + 58*q^3 - 11*q^4 + q^5, 
   -2*(143 - 162*q + 71*q^2 - 14*q^3 + q^4), 
   99 - 143*q + 79*q^2 - 20*q^3 + 2*q^4, 
   122 - 139*q + 60*q^2 - 12*q^3 + q^4, 
   134 - 176*q + 89*q^2 - 21*q^3 + 2*q^4}, 
  {28 - 24*q + 8*q^2 - q^3, -167 + 197*q - 92*q^2 + 21*q^3 - 2*q^4, 
   -330 + 451*q - 264*q^2 + 83*q^3 - 14*q^4 + q^5, 
   92 - 124*q + 61*q^2 - 13*q^3 + q^4, 95 - 116*q + 55*q^2 - 12*q^3 + q^4, 
   75 - 85*q + 32*q^2 - 4*q^3}, 
  {-13 + 7*q - q^2, 85 - 73*q + 21*q^2 - 2*q^3, 
   137 - 121*q + 37*q^2 - 4*q^3, -70 + 92*q - 47*q^2 + 11*q^3 - q^4, 
   -37 + 27*q - 5*q^2, 2*(-23 + 23*q - 8*q^2 + q^3)}, 
  {-1, -3*(-2 + q), 7 - 5*q + q^2, 0, -14 + 17*q - 7*q^2 + q^3, 
   -2*(4 - 4*q + q^2)}, {-3 + q, 2*(7 - 5*q + q^2), -2*(-3 + q), 0, 
   -2*(6 - 5*q + q^2), -16 + 18*q - 7*q^2 + q^3}}; 

VPF[7] = {(-2 + q)*(-1 + q)*q*(3 - 3*q + q^2)*(1 - q + q^2), 
  7*(-2 + q)*(-1 + q)^2*q*(2 - 2*q + q^2), 
  7*(-2 + q)*(-1 + q)^2*q*(3 - 3*q + q^2), 7*(-2 + q)*(-1 + q)^3*q, 
  7*(-2 + q)*(-1 + q)^3*q, 7*(-2 + q)*(-1 + q)^3*q}; 

UPF[7] = {1,0,0,0,0,0}; 

DPF[7] = 16807*(-3 + q)^3*(-2 + q)^6*(-1 + q)^6*q^6*
         (2 - 4*q + q^2)*(1 - 3*q + q^2)^4*
  (-1 + 6*q - 5*q^2 + q^3)*(368749937155126928230428 - 
     7837301908316098271618392*q + 81923243205892541687348816*q^2 - 
     561275351630908238229818180*q^3 + 2834105005633101455810019710*q^4 - 
     11244789722067042664832844612*q^5 + 36501459609853822334657193380*q^6 - 
     99661757024133718490940180608*q^7 + 
     233541055622547613996620849721*q^8 - 
     476930474187549939135391071062*q^9 + 
     859009843495266779039207263050*q^10 - 
     1377693671421463807347535992299*q^11 + 
     1982956463250064790867907143775*q^12 - 
     2578043439981568528719052578989*q^13 + 
     3043951401825411941939211787564*q^14 - 
     3279024593282692164290091735348*q^15 + 
     3235214200213658651059644598281*q^16 - 
     2933314338555382095836026445186*q^17 + 
     2451037852916453478629152901039*q^18 - 
     1892077949893493895835476619910*q^19 + 
     1352178934641964366152060687694*q^20 - 
     896209436545390826274377960678*q^21 + 
     551721029721465891193949823242*q^22 - 
     315871871033436216346642381889*q^23 + 
     168357351956764250592541798582*q^24 - 
     83606541022325501493895362614*q^25 + 
     38708598407489186980979567856*q^26 - 
     16715698277131293442458751084*q^27 + 
     6734481412622571263971891258*q^28 - 2531526990105550297424757924*q^29 + 
     887810119563114803536541259*q^30 - 290402766533045439674374778*q^31 + 
     88558561926732474025652756*q^32 - 25161394745728368439497588*q^33 + 
     6655082721801291636249837*q^34 - 1636953911026226908877276*q^35 + 
     373968839036640373969765*q^36 - 79230928995467080880154*q^37 + 
     15539592873490546704223*q^38 - 2815536030451953902535*q^39 + 
     470107370260743127232*q^40 - 72128772630482015849*q^41 + 
     10135590830207136949*q^42 - 1299347734927587887*q^43 + 
     151267665374700856*q^44 - 15905723128291707*q^45 + 
     1500827663584510*q^46 - 126088390550507*q^47 + 9341441102579*q^48 - 
     603026851552*q^49 + 33402661658*q^50 - 1555830922*q^51 + 
     59266552*q^52 - 1773174*q^53 + 39076*q^54 - 564*q^55 + 4*q^56)^2;

(* -----------------------------------------------
   SQUARE 8P x nF
   basis
   1  {{1},{2},{3},{4},{5},{6},{7},{8}}
   2  {{1,3},{2},{4},{5},{6},{7},{8}} + {{1},{2,4},{3},{5},{6},{7},{8}} +
      {{1},{2},{3,5},{4},{6},{7},{8}} + {{1},{2},{3},{4,6},{5},{7},{8}} +
      {{1},{2},{3},{4},{5,7},{6},{8}} + {{1},{2},{3},{4},{5},{6,8},{7}} +
      {{1,7},{2},{3},{4},{5},{6},{8}} + {{1},{2,8},{3},{4},{5},{6},{7}} 
   3  {{1,4},{2},{3},{5},{6},{7},{8}} + {{1},{2,5},{3},{4},{6},{7},{8}} +
      {{1},{2},{3,6},{4},{5},{7},{8}} + {{1},{2},{3},{4,7},{5},{6},{8}} +
      {{1},{2},{3},{4},{5,8},{6},{7}} + {{1,6},{2},{3},{4},{5},{7},{8}} +
      {{1},{2,7},{3},{4},{5},{6},{8}} + {{1},{2},{3,8},{4},{5},{6},{7}} 
   4  {{1,5},{2},{3},{4},{6},{7},{8}} + {{1},{2,6},{3},{4},{5},{7},{8}} +
      {{1},{2},{3,7},{4},{5},{6},{8}} + {{1},{2},{3},{4,8},{5},{6},{7}}
   5  {{1,3,5},{2},{4},{6},{7},{8}}   + {{1},{2,4,6},{3},{5},{7},{8}} +
      {{1},{2},{3,5,7},{4},{6},{8}}   + {{1},{2},{3},{4,6,8},{5},{7}} +
      {{1,5,7},{2},{3},{4},{6},{8}}   + {{1},{2,6,8},{3},{4},{5},{7}} +
      {{1,3,7},{2},{4},{5},{6},{8}}   + {{1},{2,4,8},{3},{5},{6},{7}}
   6  {{1,3,6},{2},{4},{5},{7},{8}}   + {{1},{2,4,7},{3},{5},{6},{8}} + 
      {{1},{2},{3,5,8},{4},{6},{7}}   + {{1,4,6},{2},{3},{5},{7},{8}} +
      {{1},{2,5,7},{3},{4},{6},{8}}   + {{1},{2},{3,6,8},{4},{5},{7}} +
      {{1,4,7},{2},{3},{5},{6},{8}}   + {{1},{2,5,8},{3},{4},{6},{7}}
   7  {{1,3},{2},{4,6},{5},{7},{8}}   + {{1},{2,4},{3},{5,7},{6},{8}} +
      {{1},{2},{3,5},{4},{6,8},{7}}   + {{1,7},{2},{3},{4,6},{5},{8}} +
      {{1},{2,8},{3},{4},{5,7},{6}}   + {{1,3},{2},{4},{5},{6,8},{7}} +
      {{1,7},{2,4},{3},{5},{6},{8}}   + {{1},{2,8},{3,5},{4},{6},{7}}
   8  {{1,3},{2},{4,7},{5},{6},{8}}   + {{1},{2,4},{3},{5,8},{6},{7}} +
      {{1,6},{2},{3,5},{4},{7},{8}}   + {{1},{2,7},{3},{4,6},{5},{8}} +
      {{1},{2},{3,8},{4},{5,7},{6}}   + {{1,4},{2},{3},{5},{6,8},{7}} +
      {{1,7},{2,5},{3},{4},{6},{8}}   + {{1},{2,8},{3,6},{4},{5},{7}} + 
      {{1,3},{2},{4},{5,8},{6},{7}}   + {{1,6},{2,4},{3},{5},{7},{8}} +
      {{1},{2,7},{3,5},{4},{6},{8}}   + {{1},{2},{3,8},{4,6},{5},{7}} +
      {{1,4},{2},{3},{5,7},{6},{8}}   + {{1},{2,5},{3},{4},{6,8},{7}} +
      {{1,7},{2},{3,6},{4},{5},{8}}   + {{1},{2,8},{3},{4,7},{5},{6}}
   9  {{1,3},{2},{4,8},{5},{6},{7}}   + {{1,5},{2,4},{3},{6},{7},{8}} +
      {{1},{2,6},{3,5},{4},{8},{7}}   + {{1},{2},{3,7},{4,6},{5},{8}} +
      {{1},{2},{3},{4,8},{5,7},{6}}   + {{1,5},{2},{3},{4},{6,8},{7}} +
      {{1,7},{2,6},{3},{4},{5},{8}}   + {{1},{2,8},{3,7},{4},{5},{6}} 
  10  {{1,3,5,7},{2},{4},{6},{8}}     + {{1},{2,4,6,8},{3},{5},{7}} 
  11  {{1,3,5},{2},{4},{6,8},{7}}     + {{1,7},{2,4,6},{3},{5},{8}} + 
      {{1},{2,8},{3,5,7},{4},{6}}     + {{1,3},{2},{4,6,8},{5},{7}} +
      {{1,5,7},{2,4},{3},{6},{8}}     + {{1},{2,6,8},{3,5},{4},{7}} +
      {{1,3,7},{2},{4,6},{5},{8}}     + {{1},{2,4,8},{3},{5,7},{6}}
  12  {{1,3},{2},{4,8},{5,7},{6}}     + {{1,5},{2,4},{3},{6,8},{7}} +
      {{1,7},{2,6},{3,5},{4},{8}}     + {{1},{2,8},{3,7},{4,6},{5}} 
  13  {{1,3},{2},{4},{5,7},{6},{8}}   + {{1},{2,4},{3},{5},{6,8},{7}} +
      {{1,7},{2},{3,5},{4},{6},{8}}   + {{1},{2,8},{3},{4,6},{5},{7}} 
  14  {{1,6},{2,5},{3},{4},{7},{8}}   + {{1},{2,7},{3,6},{4},{5},{8}} +
      {{1},{2},{3,8},{4,7},{5},{6}}   + {{1,4},{2},{3},{5,8},{6},{7}} 
   ----------------------------------------------- *)

TPF[8] = 
{{2197 - 4879*q + 5324*q^2 - 3656*q^3 + 1708*q^4 - 552*q^5 + 120*q^6 - 
    16*q^7 + q^8, 8*(-1057 + 2153*q - 2036*q^2 + 1163*q^3 - 432*q^4 + 
      104*q^5 - 15*q^6 + q^7), 
   8*(-1514 + 2986*q - 2717*q^2 + 1479*q^3 - 520*q^4 + 118*q^5 - 16*q^6 + 
      q^7), 4*(-1640 + 3198*q - 2872*q^2 + 1539*q^3 - 532*q^4 + 119*q^5 - 
      16*q^6 + q^7), 8*(404 - 796*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + 
      q^6), 8*(511 - 995*q + 824*q^2 - 375*q^3 + 100*q^4 - 15*q^5 + q^6), 
   8*(476 - 889*q + 718*q^2 - 326*q^3 + 89*q^4 - 14*q^5 + q^6), 
   16*(628 - 1136*q + 888*q^2 - 388*q^3 + 101*q^4 - 15*q^5 + q^6), 
   8*(527 - 930*q + 729*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
   2*(-96 + 192*q - 152*q^2 + 60*q^3 - 12*q^4 + q^5), 
   8*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
   4*(-168 + 267*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   4*(485 - 904*q + 725*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
   4*(680 - 1177*q + 899*q^2 - 389*q^3 + 101*q^4 - 15*q^5 + q^6)}, 
  {-146 + 211*q - 141*q^2 + 53*q^3 - 11*q^4 + q^5, 
   701 - 1081*q + 755*q^2 - 313*q^3 + 82*q^4 - 13*q^5 + q^6, 
   -2*(-404 + 545*q - 311*q^2 + 94*q^3 - 15*q^4 + q^5), 
   405 - 516*q + 269*q^2 - 68*q^3 + 7*q^4, 
   -284 + 461*q - 310*q^2 + 111*q^3 - 22*q^4 + 2*q^5, 
   -326 + 514*q - 324*q^2 + 102*q^3 - 16*q^4 + q^5, 
   2*(-195 + 301*q - 192*q^2 + 65*q^3 - 12*q^4 + q^5), 
   2*(-456 + 644*q - 368*q^2 + 107*q^3 - 16*q^4 + q^5), 
   -351 + 457*q - 247*q^2 + 72*q^3 - 12*q^4 + q^5, 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 119 - 181*q + 105*q^2 - 28*q^3 + 3*q^4, 
   70 - 88*q + 43*q^2 - 10*q^3 + q^4, 
   -204 + 313*q - 198*q^2 + 66*q^3 - 12*q^4 + q^5, 
   -2*(102 - 121*q + 56*q^2 - 12*q^3 + q^4)}, 
  {-62 + 70*q - 35*q^2 + 9*q^3 - q^4, 
   -2*(-202 + 281*q - 169*q^2 + 57*q^3 - 11*q^4 + q^5), 
   787 - 1220*q + 857*q^2 - 353*q^3 + 91*q^4 - 14*q^5 + q^6, 
   -2*(-200 + 293*q - 186*q^2 + 64*q^3 - 12*q^4 + q^5), 
   -6*(38 - 57*q + 33*q^2 - 9*q^3 + q^4), 
   2*(-179 + 297*q - 202*q^2 + 71*q^3 - 13*q^4 + q^5), 
   -230 + 327*q - 181*q^2 + 47*q^3 - 5*q^4, 
   2*(-364 + 530*q - 313*q^2 + 95*q^3 - 15*q^4 + q^5), 
   -2*(114 - 147*q + 76*q^2 - 19*q^3 + 2*q^4), -2*(-8 + 12*q - 6*q^2 + q^3), 
   -2*(-32 + 42*q - 19*q^2 + 3*q^3), -2*(-16 + 18*q - 7*q^2 + q^3), 
   -2*(60 - 82*q + 42*q^2 - 10*q^3 + q^4), 
   -240 + 353*q - 220*q^2 + 73*q^3 - 13*q^4 + q^5}, 
  {-41 + 38*q - 14*q^2 + 2*q^3, 2*(156 - 200*q + 104*q^2 - 27*q^3 + 3*q^4), 
   -4*(-177 + 266*q - 174*q^2 + 62*q^3 - 12*q^4 + q^5), 
   553 - 940*q + 727*q^2 - 326*q^3 + 89*q^4 - 14*q^5 + q^6, 
   2*(-132 + 220*q - 151*q^2 + 55*q^3 - 11*q^4 + q^5), 
   -2*(151 - 221*q + 123*q^2 - 31*q^3 + 3*q^4), 
   12*(-14 + 17*q - 7*q^2 + q^3), 
   -4*(132 - 179*q + 93*q^2 - 22*q^3 + 2*q^4), 
   2*(-177 + 271*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
   20 - 36*q + 25*q^2 - 8*q^3 + q^4, 2*(40 - 60*q + 34*q^2 - 9*q^3 + q^4), 
   58 - 78*q + 41*q^2 - 10*q^3 + q^4, -77 + 96*q - 41*q^2 + 6*q^3, 
   -2*(58 - 76*q + 40*q^2 - 10*q^3 + q^4)}, 
  {26 - 21*q + 7*q^2 - q^3, -187 + 200*q - 86*q^2 + 19*q^3 - 2*q^4, 
   -2*(153 - 162*q + 67*q^2 - 13*q^3 + q^4), 
   -189 + 211*q - 95*q^2 + 21*q^3 - 2*q^4, 
   172 - 262*q + 167*q^2 - 57*q^3 + 11*q^4 - q^5, 
   189 - 243*q + 117*q^2 - 25*q^3 + 2*q^4, -2*(-58 + 63*q - 23*q^2 + 3*q^3), 
   2*(152 - 173*q + 74*q^2 - 14*q^3 + q^4), 113 - 110*q + 38*q^2 - 5*q^3, 
   -18 + 33*q - 24*q^2 + 8*q^3 - q^4, -52 + 70*q - 36*q^2 + 9*q^3 - q^4, 
   -16 + 13*q - 3*q^2, 55 - 64*q + 27*q^2 - 4*q^3, 
   -2*(-30 + 28*q - 9*q^2 + q^3)}, 
  {18 - 11*q + 2*q^2, 2*(-74 + 71*q - 24*q^2 + 3*q^3), 
   -2*(145 - 156*q + 66*q^2 - 13*q^3 + q^4), 
   -164 + 175*q - 73*q^2 + 14*q^3 - q^4, 
   137 - 180*q + 90*q^2 - 21*q^3 + 2*q^4, 
   245 - 379*q + 243*q^2 - 81*q^3 + 14*q^4 - q^5, 
   2*(60 - 79*q + 41*q^2 - 10*q^3 + q^4), 
   2*(138 - 157*q + 67*q^2 - 13*q^3 + q^4), -2*(-41 + 37*q - 11*q^2 + q^3), 
   -12 + 16*q - 7*q^2 + q^3, -37 + 46*q - 20*q^2 + 3*q^3, -10 + 7*q - q^2, 
   42 - 41*q + 12*q^2 - q^3, -2*(-30 + 28*q - 9*q^2 + q^3)}, 
  {8 - 5*q + q^2, 2*(-21 + 20*q - 7*q^2 + q^3), -2*(12 - 7*q + q^2), 
   2*(-5 + 2*q), 2*(4 - 4*q + q^2), 0, 41 - 60*q + 34*q^2 - 9*q^3 + q^4, 
   -2*(-27 + 27*q - 9*q^2 + q^3), 2*(11 - 9*q + 2*q^2), 0, 
   2*(-8 + 12*q - 6*q^2 + q^3), 2*(-2 + q), 2*(6 - 5*q + q^2), 9 - 6*q + q^2}\
, {3 - q, -20 + 15*q - 3*q^2, -27 + 24*q - 8*q^2 + q^3, -8 + 5*q - q^2, 
   2 - q, 0, 16 - 18*q + 7*q^2 - q^3, 67 - 85*q + 42*q^2 - 10*q^3 + q^4, 
   18 - 19*q + 7*q^2 - q^3, 0, -4 + 4*q - q^2, -4 + 4*q - q^2, 
   14 - 17*q + 7*q^2 - q^3, 21 - 22*q + 8*q^2 - q^3}, 
  {1, 4*(-2 + q), -2*(7 - 5*q + q^2), -20 + 19*q - 7*q^2 + q^3, 
   4 - 4*q + q^2, 0, 2*(4 - 4*q + q^2), -2*(-14 + 17*q - 7*q^2 + q^3), 
   47 - 63*q + 34*q^2 - 9*q^3 + q^4, 0, -8 + 12*q - 6*q^2 + q^3, 
   -14 + 17*q - 7*q^2 + q^3, 4 - 4*q + q^2, 0}, 
  {-11 + 4*q, 4*(23 - 16*q + 3*q^2), 16*(9 - 6*q + q^2), 
   2*(41 - 28*q + 5*q^2), 4*(-24 + 29*q - 13*q^2 + 2*q^3), 
   4*(-27 + 27*q - 9*q^2 + q^3), -8*(8 - 6*q + q^2), 
   8*(-24 + 23*q - 8*q^2 + q^3), -4*(13 - 8*q + q^2), 
   17 - 32*q + 24*q^2 - 8*q^3 + q^4, 4*(6 - 5*q + q^2), 2*(5 - 4*q + q^2), 
   2*(-23 + 28*q - 13*q^2 + 2*q^3), -4*(9 - 6*q + q^2)}, 
  {-1, 7 - 3*q, -2*(-3 + q), 5 - 2*q, -4 + 4*q - q^2, 0, -2*(4 - 4*q + q^2), 
   -2*(6 - 5*q + q^2), -11 + 9*q - 2*q^2, 0, 8 - 12*q + 6*q^2 - q^3, 2 - q, 
   -2 + q, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 2*(-2 + q), 0, 0, 4 - 4*q + q^2, 0, 
   0}, {9 - 6*q + q^2, 2*(-24 + 23*q - 8*q^2 + q^3), -4*(9 - 6*q + q^2), 
   -10 + 3*q, 2, 0, 4*(6 - 5*q + q^2), -4*(-21 + 22*q - 8*q^2 + q^3), 
   2*(14 - 11*q + 2*q^2), 0, 2*(-2 + q), -16 + 20*q - 8*q^2 + q^3, 
   38 - 60*q + 37*q^2 - 10*q^3 + q^4, 2*(9 - 6*q + q^2)}, 
  {1, 4*(-2 + q), -2*(7 - 5*q + q^2), 0, 0, 0, 2*(4 - 4*q + q^2), 
   -4*(-14 + 17*q - 7*q^2 + q^3), 0, 0, 0, 0, 2*(4 - 4*q + q^2), 
   49 - 70*q + 39*q^2 - 10*q^3 + q^4}}; 

VPF[8] = {(-1 + q)*q*(7 - 21*q + 35*q^2 - 35*q^3 + 21*q^4 - 7*q^5 + q^6), 
  8*(-1 + q)^2*q*(5 - 10*q + 10*q^2 - 5*q^3 + q^4), 
  8*(-2 + q)^2*(-1 + q)^2*q*(2 - 2*q + q^2), 
  4*(-1 + q)^2*q*(3 - 3*q + q^2)^2, 8*(-1 + q)^3*q*(3 - 3*q + q^2), 
  8*(-2 + q)^2*(-1 + q)^3*q, 8*(-1 + q)^3*q*(3 - 3*q + q^2), 
  16*(-2 + q)^2*(-1 + q)^3*q, 8*(-1 + q)^3*q*(3 - 3*q + q^2), 2*(-1 + q)^4*q, 
  8*(-1 + q)^4*q, 4*(-1 + q)^4*q, 4*(-1 + q)^3*q*(3 - 3*q + q^2), 
  4*(-2 + q)^2*(-1 + q)^3*q}; 

UPF[8] = {1,0,0,0,0,0,0,0,0,0,0,0,0,0};

DPF[8] = 
17179869184*(-3 + q)^18*(-2 + q)^13*(-1 + q)^20*q^14*(2 - 4*q + q^2)*
  (1 - 3*q + q^2)^11*(-1 + 9*q - 6*q^2 + q^3)*(-1 + 6*q - 5*q^2 + q^3)^4*
  (1206173281924719759672158265177455969916390113149360907387200088334159749\
1975365433309032289329263192999520431763756957607626597659623169615279947776 \
- 7327281686355679681892844735811504194829951281946755643127404884987338283\
317374098419651043580903081056572896158500859623319203677548006764396436520\
96*q - 34539342701167092444736736706207582129967339059089111113764789039842\
115610943965994656394683217122429653416976320952621138273798160878705002304\
960593920*q^2 + 65565047133372799484151873145679788890046099794199989109766\
031552994004974653843257513441208831250564594387770018624029436513566577710\
29310240093818552320*q^3 - 436002064142848824536807626036309552240032048051\
843927418933488370137061792171752025507605923719404444626564550486484616880\
922333552103929773799745618395136*q^4 + 
     1888778781848480945727516008912616513189501787633993686956984097640141\
107550837139699425128144558076097304056992458048789782142763539682391581444\
4520318607360*q^5 - 6147681434246135544853164325281223493842606474495415925\
807941416386133967648188517125797934415760733865348451968969825841885449549\
13016884440414407748378529792*q^6 + 
     1603749609999096806027746651349796924930796797230327858082487095320665\
136065734844557385281270574913129254382469434029124363226016443643002484173\
8227700943411200*q^7 - 3478290223840579318985188915001239583200077760438440\
253064949406671467676247159432404225298074953008407136852660609216678254162\
63872962172958759165460610411056128*q^8 + 
     6415679210306773603211719136726729368927776341402728531859172739505174\
904876966395303016227637669695533148024029539413794315473484319273206258631\
308168817906801152*q^9 - 10203700395523105506875233767973247555373176819666\
049755640241667555450062369530393799700373148957465174403303715687658893632\
5927419547050507294037367966592878949632*q^10 + 
     1408410837925724942852100651900648196811362787233319882753380796596854\
737939443045805183407152743928679140837429913092004503648832679182369926127\
629305735384394190080*q^11 - 1684048574598876689312563420052843056209502845\
676901820877128579539761968727423630268314224747667796823730609207177479815\
6745674425302267850140627113286693220597763328*q^12 + 
     1717335657714264438955000579568762588699125889420541870311929865353442\
415202196819300276707808215172262608313739795446719902194315361121026603744\
98057723713396312152192*q^13 - 
     1422638552820528425839800676001311393030451723991709096085554783305381\
236219622064857332045054522108902471041208179983610388677697554421693530521\
287190455591408240476608*q^14 + 
     8007778410276622322236310180654751784195982929421373145261205033055582\
863907046242553903766499299331541837767293992435490357321725198729530276006\
050801222146436801811264*q^15 + 
     5169682381679412332408621420495190912428052845043714925696194739459917\
622767733716871137319054049997308003912203655414920374819867788175658044265\
312255163522112298490688*q^16 - 
     9716438632466353507558666465578507239190247860426858523269010896888969\
038184611359381184871513491345623685767078215539514531409623972215968392357\
71134627235362682798416192*q^17 + 
     1782888246181576985531638706499887667603914415435183415500182154380014\
196964986416492630775314017806655295938266475295427064305396582327227033846\
4319349600125712344602255392*q^18 - 
     2349790968126654463648727351960723185362082010360958929526409064194201\
375349063171157005056360545740870219655196015818262247926999038636703668763\
50873853667298429511248148464*q^19 + 
     2609749539691818220223289703076315829027818839103881192126249760752029\
823101621905661101263985057449061190298779171228617611197987757111555231350\
837453360905631796095129199008*q^20 - 
     2576383145075452803585457943079535431629765365987669821217045302042426\
580684224494447742323313538249520630320170952630934849999412236517171606999\
8326824347247737807235866366736*q^21 + 
     2318885581986605449000161753841149045183946639896594327831123960469216\
031471411954577719983731945222266987207903670741502480072162006271440514179\
88480073079090869932876821254928*q^22 - 
     1930791197754631376527753325123199383769561493452273649536547385381203\
881074769651128776377626704964171713619924796548932594676700831435019792137\
577594636471987966682587574183864*q^23 + 
     1501368282890898025613755856244187070119757251444017012561986810637200\
191238376395603022224946230950875880650214586430911162406696945322685673073\
4128926480727059334194010694530104*q^24 - 
     1097584668860841184094957321022016088726369984440898562627976663554244\
454251463282544539090507822820340679688394137737115639251533366025532399631\
32839761593916515763954818314613192*q^25 + 
     7581740043398646940936312800763860380063527294117766312051600500132905\
473486653427913652775946991231693655510332298710266001605752321361102660998\
84159893767082710863720573790215044*q^26 - 
     4968163018230278410099081442444972660167828627103904183552738713667522\
549785969470593354120116601994740636621789807249185343112866456690685487508\
372177390022876426106824418693867084*q^27 + 
     3098254573120824151624799231020748667104920694931835158322737485952166\
655650326263573866662925598978538139444478502228679111728958590536217791208\
4480268265584113062518463727801757370*q^28 - 
     1843755417452030720619194855226774854028898624669256238912031404934751\
100190128154228744969910818951241236456709407642868480815104621830894234031\
85012818471671557902574309126245386456*q^29 + 
     1049435394392448000425018153671509595265927705553558671638217438689506\
092364212178207559543158162498729175847663780477997038529988948157142662287\
878562931621606262710036999181453726374*q^30 - 
     5724602651529029750725697228753815992424822739781529101930100263890848\
258926344057588715285870167142107604446338729256293386982208719970075206443\
735367422556838839942245633504571446998*q^31 + 
     2998061291243785966307224885259437306870732991382119205726105986006029\
071258344883778381225441718602078261889371463473793147525924616509157826340\
3020438502168730618133113126178661120070*q^32 - 
     1509824510460625830054216232097236941149880028716913630852635780281718\
204986391795810935409845738576161770468651437895185363118185654389897939774\
47931011904935951757973235517271339768686*q^33 + 
     7321839471066666749453569527487959242190990395265569034289050397655813\
480117327483825555426469832008644705731455210636681103789606073813107510885\
12260083727734169819890155383791077882875*q^34 - 
     3423587943756329974409681566829984192673549787490635153514208871943427\
895881526998840887130089718331540856626356017631155242635782251402328441517\
881112747496697357889616880015816687863040*q^35 + 
     1545331242899166030941055221934569133442042611511066258775411017586335\
801542767119448070441679914303914543590031456395773533352588603253664313168\
3188637780932608500799155852996564392579915*q^36 - 
     6740778450394547103264023270662658762795453043707888095244616656221510\
587656836553874293848259861476616827906408907443518737278150243811403141660\
7398588161219701183119132813490268809554358*q^37 + 
     2844331715017326393116998399528576464583506872993996042377268959880500\
537405518703998275712766772875907727471131096940510980596052826521055286815\
83286181542724121019631396188416033637100798*q^38 - 
     1162073957189299453223667630719230278636895471957742854948855680477793\
999779786891707043590042228377279484387288930628530700157559928302974949041\
372856543188520357772925822174975649419087510*q^39 + 
     4600914800567111188578011261244914165978299065104635308147937097538533\
193140210954789469588997809467376611115544540971380401450727148729513564329\
981329110452525924928330862467105063882621045*q^40 - 
     1766689009060643582227094957552949813547752855009832349069038577758935\
909789028720322909160937302826570263288471145990636926220698974353943963020\
5848766257498595402184732081266705550970818119*q^41 + 
     6584271665886737558793164019622551816865988694122607565910707769634187\
698946462715804074989665805818355304527562405106538892754791644466789443675\
7978581137214163273211265768964378986772517951*q^42 - 
     2383379270762207921996370760179102073633724293436807942476607756678353\
033248168903142397131757562425784807021143227828617739213088705804488543599\
60470928553212414238884160711994770245213491348*q^43 + 
     8385021004294872601977383788694228425504107000505446884520549452019843\
296773568815786238227155673846741084487014875613345751177532049407046720710\
03341346630731451670646646409104939560432946663*q^44 - 
     2868876837253699124416681754802815203421463163182067022547281566645897\
674154956234463141620141405339011590597354516156651006162197530593143133108\
171193667333283093903635123448980873453914029347*q^45 + 
     9551517459566394643087945065960565023406475182186429361819844180694465\
585021240332477828798614682758137818332881937350823023924556180766490271726\
940600377436618589346619075669333435858500161279*q^46 - 
     3096189794583090653216500391176495106842743150118275025796660767341419\
709252704716808600704847105699177755454002841200374168933360491176417031961\
2010927917700164112222039358676984127616170039581*q^47 + 
     9777023398473379835931275481620250207494672901954955912052918594497334\
308728555416221920582778779891974392058579639783386473488881384600917981061\
0665307153071912719868474033329485615704371212612*q^48 - 
     3009032400702939603709075853306886736566248480113487484971189954742904\
215193056092319547377091648408275302422265520976787691657330333487378021592\
84675546928974350912694230906771241736763777841580*q^49 + 
     9030138572275436025721736561902062379818078576455867131086285551370011\
730149032062193139711977320523644206541824506540220126923878989673607864585\
31103936391958803492245286621430944766760750698603*q^50 - 
     2643657805444291082658859461416989024608814553018625856521360885283471\
026956466391304697341449594419857855767449834338299651976659439262306444707\
101529431440423770245634755943468915510629550860690*q^51 + 
     7553455444391700345204518767816672772051946094549092709259672894786572\
162251364134341991940521136721885559617395076463365588002116253318734469781\
528815687401236907318867516640455351285145152534117*q^52 - 
     2107138359621369481883767816734923703593913952240420680999132038940123\
682826368453190735096372128480860166090722321109389094325086023247110461819\
7829390901848922066451007764763242576535098859222688*q^53 + 
     5741379793749716991532506632100470643756727955974117641857349613092625\
077168022895652189056751908036845306236854929896665284430087671367277776958\
6582125599333632429020035374687495580327451204739894*q^54 - 
     1528538109358115842052452313426768399356735564135296336168960099804695\
055221837916119418824078583596524835100588836287989874646503063743014919334\
11350813411277079952284440148804015599101119512161678*q^55 + 
     3977648838953467731999399511455652428239842746604301156827215064137151\
890522812969350500112817731571313978810663731081799737168560565155770375549\
24500520739434547467889419606989123443825607756470235*q^56 - 
     1012075816003225420287154713685418011887691676498005534503808729532703\
274810677504447107664336860144463763653759443478516005373936473232276930349\
533717751275219572115450225110667692963546035999787723*q^57 + 
     2518694949381446695369507624527711474262322428795763374001364220237322\
531575634637897078582379694711114584231878953250788100240150108318038654394\
443066782598335646013824205408587137288296974031270659*q^58 - 
     6132633468739330656454085963747782663769427255386570481028161206330880\
817577280427075531553649338378635851760092438691080411657981152087514928070\
331356621034887753696603511565803008482610674147726167*q^59 + 
     1461349692712134419732374399036344075415792377497507176686838007138629\
164593163404906093735409835210206809632638636974144999539078081713667303678\
1228702707481175892280858867023287214967449370544698471*q^60 - 
     3408928020492380693418644724828428878780114133953192113949859025664237\
137816472025906191106595147127816203684614213534956380405606163504420070943\
8248218807367035638988692000704767409075856572148579110*q^61 + 
     7786694181071229494229881655918838714732258990825963593503035887995040\
347777829442216348430366365594969688326824141383800478803106859803013264462\
3714855366902001159325519093723083560572893552442614943*q^62 - 
     1742085679859081737104125743828963932575956686322478322137082683763124\
819388464724136377636641229239862114730122132476655668015555579818591930105\
34984681795809562388845656013200915391586094860986862709*q^63 + 
     3818309052456910268474336229293347530363751967591239320640647607399376\
519485808599573391364988174608701459515401531351404801665530257186663222397\
81905534814417601624591616712938318166496388778071038663*q^64 - 
     8200806699232509581839427439108858433575944432908186830300688917968501\
348994093546197862458215793501651454109931388919558464415525079550703886824\
21567805636423747730445625068855596339218684619595694706*q^65 + 
     1726313000173076467006383135306622681062816733857203242484239988200152\
979734880820589899992504227701115465047976788912184527828039530079535892086\
741848530220988307153669992403784296222831568786860464019*q^66 - 
     3562446444587034705203997160416916594490213268633355155105984635946838\
753602139048574409846016597239588271945479527783376287482441862862064013369\
399147810991750742647817782674608083533201889212445863999*q^67 + 
     7208189774879046531390337301886267590222762298067296846415092472515938\
038427741735566553355730991334756327824281419459921314862286222816116792818\
645520352163530266043856516181064426851884701366855678331*q^68 - 
     1430313434987108429469669255709914592497131170820231375234615343349204\
795256801998390964971591595716574667372233092927391648546409152220222250557\
4099905564305358913475027506025081734212617143169191767905*q^69 + 
     2783788462955352176923466865792648622842636835465149384581877684130711\
165522982226508830768982112250937754415774877835871204755005951734315870710\
2926217197797948016176957432453255920680184144229531082561*q^70 - 
     5315067948822614214441835309716188991765902626221001538578329494010870\
933290325747493227279037338786044494917887819265116091427142207584400722453\
6944659881927919778705392214726169734309897250891150207742*q^71 + 
     9956601399662473873225239130715520900471161944470121677583432520533331\
705965152490377809812299575934950411832355437408384367086332725097491248343\
8389886046528652825965914089500838839423186808254382586820*q^72 - 
     1830204533194027077691546413574310703065832805606498415855256920577828\
798740677542206768079258896570452222189744700528897611539016359111622171332\
69119378960167450578419759463944258145121375142300089259543*q^73 + 
     3301603656358134667484901227500842808732870985608071220028957970468919\
327778967722174502788032894092309056089967057728220150202559086375401224827\
36822942620800403278757553112845115714016944197646294198670*q^74 - 
     5845631245763192308036972977238426023284573779241221042472081752614077\
696716552525916002876305742501015119397410295923523843654707315726944935343\
88713053459478809686706104648280055487179903645227437780618*q^75 + 
     1015913578778494336853097492651897712566768639157070880005098971936854\
026602866945779126899846017484875057525443656075246460297058697958325944408\
325418246501855927937196840594655578425191541897915585829378*q^76 - 
     1733131384040237702162889337649791291065824987626221480125591366264021\
485033233505732687826986491675005450744997616961227939455605879548761212817\
711298071246276038064084535271728954368573201629212835723948*q^77 + 
     2902539969896395251754306868070518699327941701851490883411584303471501\
281958806162248369747670955523474544852957627662764430968909078546860038828\
742546725454213379081076572049462627550784711554614293768531*q^78 - 
     4772114437100587223729592472151006869830607088053413444773972798597470\
971240288326316366897327236860677321478077162382531731162623780812742864936\
588167754471685765918700766418312061989631283477249674910538*q^79 + 
     7702533007544654035370087080972401751581652453531897474693661810063230\
469785708405126244839461697636770299962293010168120463409302492622202471183\
338985262681501310592111865760694268860240454656702335542593*q^80 - 
     1220504694778974317665524975956895351380989606795824986690763592685567\
755640721104269049314828071418763858397677400705467601533011829825398911333\
3177115095922117766486473220931275411912252456144065319948775*q^81 + 
     1898492473972545036921607981950103920258013349687281401319327319731002\
111840450963180357063982239886895948322506305085776573759411638824450601922\
2805389078114962480993188471518629119170208768784929784230384*q^82 - 
     2898727618112915547204410992567704917446560313343798601878621305817348\
229270053003678689260183580900575283549838773055644421016443779541206636588\
0409993376891909068668906064704436611574620689993282237028573*q^83 + 
     4343933099174818916460491282586235108024765915953213538879418321659334\
902132006389287731682604283991618877322673734914203632419612971696408627869\
3875572660163542509550809641423094608780591744985095622144040*q^84 - 
     6387975058233124311136274351575309453661868832677204604854511807455886\
947935937421641522872034422276290205741841184090352425361830276085551850243\
1047948573004652402197063154834296089512303522902497427999114*q^85 + 
     9216147765253941941605010705964089568342083347087551431352957003376562\
078567822587099630512997313037188377403720275064883132527413847223555920777\
1533029108459927735859671764311866785622114864037712391534610*q^86 - 
     1304103965551964557446388877520960814892486100087399863659226434372954\
468238167992872786738424654547659387351162107812418465319168687142520715457\
72161411587120342600518166390116709539831509600073308093924508*q^87 + 
     1809183871568147265754134231354561302622183195501538514530642383305272\
238311144675565324824568410287022333226580261800934298145762406808897022498\
17813706811512092695044920726323798162879761977945751157709531*q^88 - 
     2459471906967224193115079229939325467737769394043779250976702282203188\
468288154866589531014573911941191495525897579106877594588109122173937207482\
81145887854702302743535644138906216195394389021120316662282546*q^89 + 
     3274200820464231680706949347753031098831321205306263838181354029633408\
759971907287909535540357271078463500306582193308856459923906544757668269587\
12922351829699216329823423804819785416439359727403357430256115*q^90 - 
     4264829665926859932010111233973812582366650434058713158176595007486331\
283806762658885049981048585595524031799910355538009372755295136423751360523\
35986763778897173511212512982830676373649619605318558173061644*q^91 + 
     5429263689587020975123934728958858682734526950688554209784561762387669\
642798984988387953223922545308570733021893882325288184816327419792184492748\
82717455512440940407793706570107889280418063504997325369184851*q^92 - 
     6744756001364626721726319713157253232365078578547963885172770446031881\
750211852640568031194021415741641421645131461863370941849178811857114048410\
88791608372275336876277846625501802109501688661527529507435360*q^93 + 
     8159781486815884252283551201713111935585007307279007022499710612839761\
029758938720176816395864807877308218268645946993037520250053593289327576132\
59821044566825043430576841816662415536256661277703970637439154*q^94 - 
     9585439084442793808942741833284853532683795584458924696862636235618860\
653970658908456089401015570950336705439214179083000733168283541380424999125\
88080282798066469628846355161112227419902752999720216220856497*q^95 + 
     1088722770787211575899721444528875642295977830079215567796544235842161\
683474753986453562000548537523775344438330436679514302549312443703910073377\
447783399575680357589398338037320406939507972796818387548978656*q^96 - 
     1187831550737347310262143055686222690761416897338891476252208327796364\
362983033011687322687293181679859531977338704352302075848067887233148719372\
249078344760731421965427971956765595206827956526992321532729326*q^97 + 
     1231563229321730474122975124872852721189328737701867573535564749169936\
338185118598880354299846544075627756515954963158120790312768750168753514204\
998478748895424636648074455924372765792051669794275977849829694*q^98 - 
     1190020534902025563387080621111150587120634790704588744445195993112984\
839766962330242300862982842250778492444964761098611512118919288073079071254\
836248209645258658222175777599595034642259387996586094674175742*q^99 + 
     1028307663867392414192662434571874145031116624612895897990375071245584\
307165820134272056614789495898770358999280462722425925498620385445917791062\
594576845300689177207000109598060994415853608226669615702205496*q^100 - 
     7077844715838424560285302008973611765594762618600186999896238784455130\
924251431997219085726700769812108666548402456004928300123376385771915833338\
58828612049186074619597471517013470246753627533136361401787601*q^101 + 
     1880351774933591100829671385885885532115195169248893299145727723269776\
503047372299861794161824828206535849860144106552375619264078109224543608974\
96374827738056476641713480915558774195030673073015029080222037*q^102 + 
     5704696909291099116571771209903133880627594982486141189840456558243927\
818279223646200643505042685113117631106555663946153002501900595695309097015\
18879974415619028428646168624183343091222685668746310411492103*q^103 - 
     1603128060616014197877597374447723690902262192312261607188807176635720\
866636153516169246462982574826726623992821560033433110260874982346063985228\
738953115182986223732325087722339269361510881469968475855731449*q^104 + 
     2937582241714969118411710267729135598104126212448117230365625990156669\
897836788279545931587506253578183329119493751290617704709344794253563218242\
112604230470213851363704475236491760495613699030356815856475593*q^105 - 
     4590008319800166315615038493036918049486669279692011533595823852253019\
558845202223613251164422615719447397384509586699120953074899375222571441793\
287905956106077752069406530233763768561402518791357384148968160*q^106 + 
     6561678468546119482038121659385274974419315674472281433891095198710176\
455324687330277527131662647732990979080393483384539481073758281129006628438\
597673807166865330208699761747646974101473884079328466451747775*q^107 - 
     8836188754970129350874500374046904058299514095414280391243541161993316\
001324781968749141001273560259810389294941293699261105537721579877345363466\
983456666252286912811359284827758994688831262797367247650334537*q^108 + 
     1137773370905197081129336294036116619634821752800761109270483652957943\
464017865263153045674346875585317381639368164695631110974916167733822703894\
8509289595497571022857174365482194766414514806675617014448231171*q^109 - 
     1413074804728434870113837135436302413031844213381944212254377530905639\
655205814032803196270116491960280937620312266246674707184187772663560997318\
1454986505955274683628852388996785003751346317867565618967808784*q^110 + 
     1702112711030247342583575975949788322347342939443073650482668587600651\
482864086770108661422818271123921997362682273171338762737738566075840976521\
9958260159307523233812956480454622817483355039518437291406589490*q^111 - 
     1995908983688236456093667095925968852350931838247928222076553634821363\
133605769713373799771998666644765401360256405073634052031236657726003264864\
7604446042233142517805688968070084186267926375760073019321863781*q^112 + 
     2284357726666982016516711642694382960940000488814654111497042827734430\
300031863279320720443642509452005907091839797000602835891436886711900104420\
3876374493062938414792897266341447451947160308065559242847939507*q^113 - 
     2556790636803860356769008312702493229714312077919484728247785269494795\
712452243691765384340871549049177658849217833470782909550977241861071397984\
9986190785360689734516574677245805152759840217201539670075974853*q^114 + 
     2802624618309573197002830718060459258135207851688225369214524010517227\
982063776094743024650810879331671893918528856898482132302742624847133784697\
2303640130031225322049404623076117274288382138671684766460344103*q^115 - 
     3012037221936413537895484564870429177083090719038627073511332280301892\
002254481071625669905809629838573610616268510612381463125412124112651545023\
3811906928141714413003636222856030670247283826614855679192015186*q^116 + 
     3176610222936764587802977151438097881280450303262423412684767449620006\
171350437496118477477852368901362509294032655521744517413444169293381707451\
0143033585458208397845216287722427586201370581723958959679404229*q^117 - 
     3289883095286439183765926688046941235926517929402623379069983407721714\
421476749548351983996024159882725289445290938753008016349767488161982548611\
4820135984443472670419876007278196967751703524394459925869092718*q^118 + 
     3347766281079904457705801275438648664164289629016764142723104288300705\
668595725991081239980575411837300229463552379337533429496172222022194435424\
4303697782443969317466381483322824166326333500811618637769074296*q^119 - 
     3348778037725833976232477390415223237745501795775410054142519528366193\
016263179782788630968611318271588485082467896020208853380154251484181930009\
0093295276939273483548277863958334901543597910583631617181520851*q^120 + 
     3294086522965000871597544020656500471710583052140726158358629422473128\
964936575259761277342008599559009403556557524037712083944600053582461975232\
4694014456688397539482455121068569158783836100169120020714341223*q^121 - 
     3187358373777796425062151805606336867195129383260325507814982591797541\
145244369553356241829864477777202002945404298517668856532491894980815629525\
4028535236838895866149914676163011005559119522180379760000823343*q^122 + 
     3034433895021974180573841460082125405655288003863101657500778511741849\
427220120175921154873719334443024772881351952325130473226204474072867845046\
2251443418067401949427138706470729203851009082484347281395616151*q^123 - 
     2842864827723298826894585424789782248581217048138282826573974766380855\
301535628364432834792274015460933141787990685031283162573548791403734337118\
2559740561483187274866988384188866987661100091266447769811933447*q^124 + 
     2621361753101757678940338558490178276530774813628084233438052740596263\
529601577283989022510597734387738679997845455976835156219661763789347082936\
3469611640114510483606778948606918067349879369811327178006611793*q^125 - 
     2379203477566802150064331074713944400188944891642913808648652732713086\
375450170237178019716260843792591192167783579189501396400516145980298732069\
5217622226372267694398172384533840778354707976587465246324615961*q^126 + 
     2125660038315968430166427592110206290399257326173814248109596992324109\
797668079012569218725058080858682666157217136790782344074799706298103373554\
0523120589007771903703481727187420878098664709668628418636366772*q^127 - 
     1869474865626612075715519055462291506071880215152002669470867139865524\
837617707332645353210486851291795833618736392489368495004138259262867277772\
2197304043289596513038963911824371188598120240301388170547647102*q^128 + 
     1618441373032312699257186274748244586756899784889888167203131408607338\
527586524897983240097623955806985346731182876736505978154426676531633330156\
0083604281887903659984682953959396459030633130982681267399220111*q^129 - 
     1379096460098503774290784123417070972219273368814127256362368234003673\
104669342064119362252306726901623852579178033804428436834186860004231759127\
1647097663131457188335813527629648625417137223149007844846486556*q^130 + 
     1156539875645194788523768447380985590603926032134799543997227203411809\
292307537147992583032320258317468617593824860019092853006758512920950967775\
4670015593506052491947186495675957245245867567973982118318343928*q^131 - 
     9543757452631760674044965297582762436591775059076649980497286020242942\
110290172058858477017902944876514886516411915585754180282384927506520359569\
198652468382641124298530391734418440979071995847505553856332026*q^132 + 
     7747621239562116879945135275196585223305991282707846045528847253440343\
465468829642361799412216002124120374553205918895731067149126204974082482981\
672196971550716168964999362807996454020608049585916840618502637*q^133 - 
     6185470363660924890084933495708400056102129896635707295128492694778775\
472284428412807640718434720332406294556467566973100775670950682621326420398\
691263054621475043649961026543692674292075474507245980630503522*q^134 + 
     4854654500064722889532952107596645764578021158366525465554354314536578\
364338218694885583798803170997145279036007542827911268038649650607544607669\
400609223607144089762178964165769509810358321017603311730863932*q^135 - 
     3743708585655969581824689150456337252564197743195509960244175853576703\
544111033689735842859537932975227118044262393142283686219939140516296175606\
713984086268667269193901105285206075304951128676320674272539014*q^136 + 
     2834771291761286471379325212942053621512969011488514372281668479258774\
920063683372892880332984978680637939410782638858168863368444502373295177035\
142163519493816683721585548819618625667539497214608435683750560*q^137 - 
     2105902492189199124651501609003710682938723086300179566981578750417252\
886805037408334688496472823969297280554911676568092737249572988043717013200\
513950846426730738672497166266654212547287632036772671702184083*q^138 + 
     1533147596834374128998278123462940985594265757378690881228055749160455\
120217518188675280883155063103499619991269614528761695931542686181033411092\
122286322187347813775509313002888138786924462342069820006264970*q^139 - 
     1092251811005171306540391288195811322672662163806230582876742250483422\
898341804117704222130931250205297772445767726823377462458097427382299050158\
851720394225745626876030624000467273596339866057752418443542139*q^140 + 
     7599795165424362754402704139077445651610219962785184255405636478639218\
922114127190982563554984144687822172736280744347661782411571143712970966923\
25324403712547946198543944312455156477239596592342027006210064*q^141 - 
     5150381935965391687754983573111869497877314454457986199535602517962732\
052682913835179637076688700112469141960798695447600411847617554374356418555\
93815742795458301407194049749967366350161392661456308081844529*q^142 + 
     3386398121754017880747252521519507141349987176354389355069485267962700\
112126581539639213856792762679237786458671776006681871267056991303106888740\
20559184722107207962940405751409975403400468971619330311917611*q^143 - 
     2147545433389045114426070038607042096833661883223081002243010004188055\
750389237916534845541977460084243075628366536526460978090618826719118425371\
41298113559017352306956754682686209599103591554562139239878481*q^144 + 
     1301226512634053388759710438033601062633573918169004715390051829825747\
374207938718547699456082691519392006654425531414903599184260452503487499981\
44264843749026094072917810438260083065599215059329439633528992*q^145 - 
     7409228231086140891989085910590424984431380049990308809877802550611367\
307572844592320142650027820793500160233465475975782237333296838374276765913\
9229482169360949016635554548202733642811704868271725776319430*q^146 + 
     3834588937810966327554158740295227604612885259345044375968785393823871\
605189273840950207055926739355519227917132442952895053645567652821338220592\
3282130439420069277127081158393241768938316408674777389740595*q^147 - 
     1656867022563198621856322046503966634067071311299551995523114541335440\
043670656362852813936154308735690243865832613641158739012242401609452326018\
4820594134159001999136443892763514424039444593432238615024648*q^148 + 
     4100898510354256700226941629788171839635553636199124731760763903405919\
162166777269065103210619225283288899076008013949210669427933378392565456743\
452429627878309753297864600434555271524936325790546704037262*q^149 + 
     2395795467538151976324474275206339356286865164897998744999588436231305\
647695951993093621339313927981225367147568738412357977148722562745282854719\
426836720501951793820957870944486784163972386141294977171362*q^150 - 
     5238979405627203451014814854242789658454009216604730894021559516717398\
841604034418687531384759207672400854573548985167868462835094583662465691715\
246003577410825851636377681589153201555780322613871765396444*q^151 + 
     5982670961949437638838843220710630951021619795581133572218886962009140\
274749327820622081726902416197789154162883238763405164518145565479301967850\
529467583806811010182332804089556046566333941232529896569456*q^152 - 
     5628122284990426292350394722691130294150528599883981291396181818474352\
652407678327584413408430951069463245751370651523782192125915554767978885473\
991176503494550830885074026850509158069489703603100213835891*q^153 + 
     4789846953921803985046025621400150604619307961808396692546780795107269\
592693502529199373342119536224539179219941021487828975425923054537222782554\
062801915300682742799568823043297044354920769555732696414906*q^154 - 
     3821608449807818554559109577096336196647911939087319599947085204812894\
202957702611853002697873644766918815273841174071206634444369992786886360915\
567185431843613365460548491222649898936469992925512846891338*q^155 + 
     2908589780541347593023028804246034554075472067852693226240414962286024\
670547788760385825550167510851977159768835404606553634364285149894490785489\
333529145030314762048620740450188472088627842900235930117268*q^156 - 
     2132350277138371200400520347135495450263740777647575031470799705722798\
546023182988500059559499586058790607535071144612843154992653497124821358587\
275785596412274403299581516828390964036493922989897521368316*q^157 + 
     1514820593338411661896351376726095654941090939228855187198780120184949\
450138847226407467329286197264218917847538265380471200818422208112378366034\
094203052435972530935606646564398222169649892679773518640757*q^158 - 
     1046805589019349441554575959331009344632434778839148968645768234410466\
917680752997052165024259286128306008793850902599703599387247205660805672320\
123764983908416031632789009002299962195653350809416658408208*q^159 + 
     7054989601133826062172650328619068960088954259947453401414198787462960\
403355466452078137459726085685152035236432587286474549015127557865834641359\
99932645656063600867304522265931337942466229257570891980520*q^160 - 
     4645315126365921941142570314798998301551361645870585581028252564375725\
069814306628083066038391722244685494019589162188411963076306243214391184396\
73963193874299782322093447962105772657138806721494547865198*q^161 + 
     2991805276453405276608552793357713282263493536105411672482669562707265\
775246687362189838943343060115141439993333273067032994819701206849713392449\
74459257083289389346201735932300035464781596570881857956524*q^162 - 
     1886132523523103740645609413527208779881341555844621296400404700217577\
254796416484303690253361204951453863311708972291442186575352957894706046224\
71441462420079793221460026694610930591664459316127756616290*q^163 + 
     1164390923506083028851595543326536598398648680575035436011887500793687\
921591892267379319775564802429657337189062708014133806708344315204117352637\
16960255661938488137845406748495999130026660200421557205335*q^164 - 
     7039507084149398335234843913549011175620412692920810545143916351372701\
031559482310367409445660244470390494112362167414190531818993336977191790031\
1610309172940355021231460163133881601201241498474363877549*q^165 + 
     4166731877574166884456834608724495202527752623527845793135340681197858\
917497763443504955066388575285234624833454178130716083130744556802100488035\
2379280678765800522356017831532702905022081773314314787934*q^166 - 
     2413254988292123003947205275043060773214669967205664460308183621489413\
418185140101497475776172877124932149402744263671087147553247159015203732097\
5397804028716718236317214765315352481991369478402450297996*q^167 + 
     1366254192816469516923652458611697777011678245660849000184695621399842\
084925151761131119833120607405157218827189745796801889027332936628133551465\
1034201014787332506927059142627003724066480555744590174077*q^168 - 
     7549433077906401117817697122540971575845213341372682960326786780499188\
646272179149728422328137057365236176085040823491763297410094269864980103919\
777613571189218279172378610347227789443985553703981852842*q^169 + 
     4062181239617453466587406727926900559258780979420594219358205508996470\
100923927393574332879213807315601805424134092598525896573342795474825767682\
000102237223002543815660564525425257482595865835838808111*q^170 - 
     2121205848803549166605488580640856355302021957276497001348485600869719\
986862917181667810424564170447063568867263639361725644757894382238531443588\
593060539488993994707583773126571973257489996054506666490*q^171 + 
     1069318159225095520460676131992216437447997804810454177827100058997213\
496115739927917074878976555656696736867180691932943421114937036033089978795\
898767383644742726712134839331946822441834295487564990623*q^172 - 
     5160092792606992871592419684700893569096046608511658528060882736186379\
047993340421282290660152658302495977384521920955228649346118648475914127095\
49325229387067497909892419325002960272292314895473504954*q^173 + 
     2348719014523722940565552528376813786608786250794956045784077274390965\
366402146987364587541256674159583185885203420095158642315967896193493377474\
89162607350215635385485615381162004520088741452700279774*q^174 - 
     9795378453436809015682079149640490608513088942940456476428992770106121\
125002873305904204943253780171495260893231134243332306368758484470634031441\
5814262952476987439085262411762464861128947191593580229*q^175 + 
     3488528113291368508797317734615762515288336188109676934465131125971831\
833282987252805874221763427360873658263271079141014940184664674386666457565\
9841898220860219139885353376273365032745733790754842590*q^176 - 
     8102632515458720339793609205383072029152542506673918279327358419490246\
936981273479492916579856668985524776896887597747487535112887972163142961116\
115645636211429686699371574898622711989965975130328179*q^177 - 
     1777575232065283713554857615293672564980538699888875769939654128958437\
107676193801667775642378928750711044244642016761371370694028359618504427809\
886745196141437144537757013871642672055609554293943889*q^178 + 
     4361369070453575626071129233596696197221685717720646440926009250502215\
966376463255999455910247102766344496004041298557699296375499931173598295819\
702632175838955988915184737597495479586721591169088390*q^179 - 
     4170877888486220660625919703557699545034688825927263657773721678588065\
595126159445587628545313582539931804724503557955536645212281947007395933021\
984234131665307383548670930962689162497383672225512482*q^180 + 
     3187652817656236830296068986971348913332337305111776752738284736543811\
648562407136533962421274569368248323552596802337403575828696765193852771370\
471357109988719939523787526350729885984607332030982900*q^181 - 
     2185200726710022597407793490403426761888417689346112316224273228869298\
499370746443401520493261519309340179775135825509244720059911238692033242808\
829709947784837383282475413096117267183929462094925846*q^182 + 
     1400338502982029251215749065230900746508646199487900655211599997615750\
612885533084561044782825183984519173413169021996998065305907682968153800105\
619285377716723370556856234514184401310661203355659257*q^183 - 
     8554851198577002502584153403397633686545806502930297039606884584883635\
624556065663776520013006992370966679715694128135861585526977214170572242654\
52476490469919098322032941808192337696754664925654094*q^184 + 
     5036790145548638771712168337178365525452002755843882979798486420069317\
029824801821100162255976655287084609959981962023914749027255738618920101232\
70110302140139141050950287151412958479366785938205525*q^185 - 
     2877107201787356564928080567348745324107061466591404877341935856370216\
919670930727961351529763348900337930898437503212259234158962481053589141115\
93044863107929154336398871286807859874344249756196692*q^186 + 
     1601507193572982547546736470374057548744693312187267422248090019376121\
835650794348951617378038041645792748759416729068928247165479471226862892682\
41285044862087834927178943455387295314623768823675726*q^187 - 
     8713632831521604902937021976609389107873493890815198292758750551085935\
617441019123031686272180611961200650979628063907978080707278327621761667240\
7588552190592263428282986391094767003136903888130537*q^188 + 
     4644379034338385171813035713831297826781805794522488540983704265989905\
777128155689581387001661410505393957958246900997733959775798785331552372650\
8569786620892470254575342413257399462980646805513555*q^189 - 
     2429028786634410285057458809980465080918083121836633909806073463201567\
026910754036212600956431526776099496924402002099997213203326199224732475688\
9997197820246358852234487862938107824135452850366447*q^190 + 
     1248149079739739257702829959102504433341638760341669182971111285069320\
982479278181472721667825344738956046743145762225741084709005296778317139272\
6395305491463841733383334266336704901446235375768043*q^191 - 
     6307582822925930848326899622636134238986114284590707474763169646054275\
964291544346565491715060170753833559120782011006785130334018984980394828347\
542953371933245937682934867480154375600153928821547*q^192 + 
     3137397930761943766471723204244890303783651134196183267743632594695798\
360752962105035913528329535365871226628308325034002901827407201330050620939\
930509782895542410157431317258774651576456297386480*q^193 - 
     1536983112954721067900691473688456701396083115731634535572756693795886\
719699670479326372196171557967797542770938419673909555093373003069564375948\
256802487468831204422400163392741887428996981221535*q^194 + 
     7419841951080457312046514140658212754734884886133315344541523003128363\
008087544973207538701929063686051854362151269553334458173831621495313646156\
68607254121654231946913544617067464466304357502168*q^195 - 
     3531351886240957074019745584049768652892696697453443103252958860248954\
037369224297895036959985551990295658073364902872250934788209466514592773102\
63760617963999735250242083918698128722386618052717*q^196 + 
     1657571918741000680504962936494267090628933727132557848329600174431842\
394942493951321679296999878388053150160469996581187387425828575513449293423\
13874338374589639607255286620954936946773518660217*q^197 - 
     7675888275554897095451873662950275123522965796180007320597148252071302\
402371426234498561086963512570862009776782908551627636571974640114383833374\
4606097710879296286161127972656856413722660693522*q^198 + 
     3507759238130944093851804411774359974877939768992461626692176324244767\
721373615433780149942907979399349689560956410531907062345951089925828392095\
5827551874288471504728150127718088049511617571140*q^199 - 
     1582265844823926649335700039871207235523764310139064151674353587231431\
570512043845901802301893095076591837723604700491209373412544858574601041531\
5174390967528872943637910428479441766608696891274*q^200 + 
     7046408199551710903686027252443332747261310316333674037133675466467280\
836531492362710310976459946175314309397855595288116316186230930954103093801\
460120751712611270639028732730763202748443314622*q^201 - 
     3098657449325741025139168566172476644247662263768676873539752653554829\
396758977596415989053882109851100442666115409911771043576676829384856752583\
747969598147639507870812712358996187433420852130*q^202 + 
     1345754677646364526199305441677784150649599392686314134530725046652752\
329234499296177454201729115014801909365987872677543984910128240367456373484\
572392477227146415290003419604731956109320322531*q^203 - 
     5773055167744533768580598764569209117151211073960655078278755161449307\
557529129630693623793140709354730560785661963102242867862176786298228289291\
42050575400016938312210680458046371878096735694*q^204 + 
     2446509191250681166504443413067166617664073693586007924221704790126683\
297188346391680419390266505291862643526518370668133955030129163870578116212\
81085794981607189204925032967182438020389037502*q^205 - 
     1024323319624904408282669490575121007358483285605828649612494327741258\
836909683027376658279230938265546753346788283990047569915853385831053130087\
05493043793664845989275044165925220585443975451*q^206 + 
     4237587868008736836369782757489942898669921808852007467131172982467764\
176811105210727255118169809832659197675249387113211510059773853500824132832\
4969207890907384910761921573188538584932608807*q^207 - 
     1732325541360652931102692234844834081523876801891983960520505737547449\
735908100068615459036675539370201524836752057781648051016414942921932948874\
4813938642155227128717218162481219802672960285*q^208 + 
     6998467808805030156713731423314440000655916927886054945102998126969256\
482240830739298819889258256006942598019832982355813446065121618657774820474\
061122489380862693302010444911743837058961302*q^209 - 
     2794273648744608234512158320666195024746328162394382907544168912541023\
826113000755627477840950926596036756856207124724595036746254552485382401984\
744395903511865522835294665104826488092064877*q^210 + 
     1102691263923245042561111765781167356000033299750492315276411918190198\
416524035306319650698559295926277542926838044699109436242449108417435075386\
836827028544170739881639078714833546250059747*q^211 - 
     4301119542237434445816474961549077931423138681099222513850539244486344\
262303481863215880242574303188042702832259458231535846735188440169265632757\
78570696035907480682455585094033650574744682*q^212 + 
     1658335974562742005523176625166435021895894559527656417342830649144145\
601022595613082650621049613489445286804485028747743340536899961947645817281\
80377502152502248710228638054207406134107555*q^213 - 
     6320411451882906570496062710303798806414836972808143371410728563832721\
894053818858767529415637150366614088498227033681895932154973553563715736282\
8524648481272594913625217253242722880496894*q^214 + 
     2381311120431721643677813067719537217151976004517737325764360697179457\
879621525628686460063867573820694213479451466815439013381498425548790666062\
2462098220940496128033586076365621358130300*q^215 - 
     8869496232548652239095488138963460181446513933939635897269713177084944\
536556832027703670255261898669548000808716001690391147491915783723754688895\
151814415943120072556849201275095436014375*q^216 + 
     3265922960280715342918714225058331105197369009224218069685795212291333\
063320011267227903464924354953952455487025125283921903929131667123935623491\
655177752772276343401918863175854409837784*q^217 - 
     1188905789849810947357909139925607013104648888118857756114431904005534\
237981451977839129426944270825493385336982717761482531902629826205620510972\
709706051300784530901946724707994649869818*q^218 + 
     4278900133700982350950556309012258857826721349008312481323375580930176\
691043968793424130451156546355613790930946506025805389629253053331441124343\
25068490735233543655773408072531338035778*q^219 - 
     1522534566260171806819842501101344598121839383492082036306033438718009\
465848135418870717521639083720425346364922440918268939137703037944322139635\
72306702128404555553375709005797225247816*q^220 + 
     5356215949558222137812916958856949370595292390702188194277469067543956\
609327137476901431425681269623538623978538575356599542961690713202106425881\
8046703761984611869664054265696571063575*q^221 - 
     1862983810069294380515405368486266684943382762028475513044745329168239\
809403795557213891410678430642195878839483256889676118801238631607633896079\
7641193994546987281984464736336301360765*q^222 + 
     6406531726607663411110333385174580325622898714607468810451158590200525\
685286388147446498925365411778873008228850743469195479246701307435209751869\
710084271267224224716040476480074434382*q^223 - 
     2178217664796294927325745898265884016104897910721112785076205657554028\
971664628058086808646968147518046338232722686628451490333206523058797458450\
873771393354512708911661574176077642385*q^224 + 
     7322243769751057344779967363527015171753786267754518855843701827365050\
032438040398304437597988810133229813713874176450483356138572162024332194648\
13565993084139719428091323167038634230*q^225 - 
     2433608291276258154136624565098988499629429361165760642698400714570227\
917313409728858277089091156622966807787198983043825547096225214045146839612\
54551484042365130826472248944068607204*q^226 + 
     7996841809152225670297224665922167394828054428032497730841531538781270\
703317395125218417560156290194114134224986941349957898719166124331511046782\
3192857345121623331114878476912419184*q^227 - 
     2598030296302417702336531939606628936214641695142965709281152654844067\
574440663952132385232589075271525981700930747986085440442783765468567315278\
7888016642691110715123727831439041885*q^228 + 
     8344938427626532261905343294258977911508300252462510586632881712629826\
770750601914607148192305349018250862393313476101746817181983198054420873997\
226115037895133226981674331404834504*q^229 - 
     2650021657935698404500499602770424217858769106588665778720081382357652\
471673426797660698330683804167423325105602592049184835085561704042894139416\
707075407673065132806720210818904518*q^230 + 
     8319859768645016625177982614155658284403521720681918696777499496431391\
930288703565230159395535209077017831206181271445061945231083153258790786089\
94974295000166374674688745080661637*q^231 - 
     2582346995772847185658440159359651415545421251846241794982504745506320\
234864671783153581492169757113296926286677977024891855370870462213121168893\
48793190892924783408475000881335666*q^232 + 
     7923839508196546569685090170907446099795578078440199241723176307246335\
644618348953181325329419920391375804380192907579077316356784087814267768581\
0455805626138008530469544084399544*q^233 - 
     2403634427356724939561571617027717044283511505132091115142087532098420\
867126646022443009175990984469307723712414046521203880347348961507141693393\
0561919176760583339384994808459454*q^234 + 
     7207766598366250666673237068613923154722021349377067943657143267758382\
731965856662039760851279369241720564552471567987905342295867572492875193094\
565257007577941424985119157009725*q^235 - 
     2136579638328784553216670457982691109382801969407402867013699389765225\
201967614346154333882615902495498163910890244755853891691646712557893939029\
074527651479897754693559506359947*q^236 + 
     6260494263775229420817489909430077004776128979731073563325020502766470\
926656555658804144790743560129842680088294497002983660403900892032208271573\
72298637634452173129205773058229*q^237 - 
     1813230131012517269806316804374139282244026145808770076556496439125190\
307387862131575608412907404091394854283086794342500314774209432289178184624\
20496832044069140378561853076892*q^238 + 
     5190796784308855176137942221214322052785778317366433996064292962126209\
947372212841164867116203316145850675698478264876088349912174989441292714113\
1615927486887309661899858725732*q^239 - 
     1468697218297525363888945643108807410599876267195286574421427898866723\
752628763354971357926442355018445338895794967530423986512657481036999304957\
6066199772542821673516020990927*q^240 + 
     4107014402828795363677160796525874860153094752376337498332855960405482\
872444327442991434952661828331748356693209475730615499732497353881926991514\
339101702666617521316645016547*q^241 - 
     1134991286730915798605044522163437056208667179506275119930236766406687\
645812223271913202649407761078534323143959417679690358453569509371996391560\
551920480799949855855094554224*q^242 + 
     3099600619046827064546992255921904672953616343482664578364182298577352\
281163118723204172600762466660610733847179238233076713279320128514368031145\
99539075715959672673387787696*q^243 - 
     8364464893819306312199676987280826073199251780919184600153892118518611\
710967285250248853023705359401044389173711834133761507505353455989017991281\
9752654781619305901179580293*q^244 + 
     2230281235473378073277958516066321898313515000523506223007766831120707\
383021177927164510620198656600182795542706230606946262354130174072818299505\
1033873649987238062420110642*q^245 - 
     5875397521142201387606755153870277418284266184928422210011040150855011\
612095641372856185976099604394081272502482761555917251964000573732784906889\
933992222143947210490982242*q^246 + 
     1529097380446483433650396201523659313262535191264657927953229767130021\
124909259617489691726587406687301507778606882175740977636691238930262002851\
536140974748198149920937420*q^247 - 
     3931099656115262025595411743838078773802110384032422196988924243177214\
314290636683455517285410020575386853156773854092227035938840304138327186097\
34901555230732222935904243*q^248 + 
     9982308561860787476556685233050782587743756844953236781850832466940898\
749501236783661541589219021218462479397400952406069662921031593265968454329\
1726205018552359113322004*q^249 - 
     2503448906990150937063597474608807271269436619190035234630399970048297\
849659661850370713355144837733469181985259907820226631944693059340330869395\
0420281677711332112553277*q^250 + 
     6199908231366858308734432691184896923036736688724302193588236129491124\
357156182990631338892932723670641481537286181619711257012545353878868744914\
062835933767909538882879*q^251 - 
     1516048443921821232146045407611390117027815022129384634291941072977042\
610537109065457628654011866277465897556154695729290550304164611407182934847\
729587136152077986569822*q^252 + 
     3659808693877578264804473380486749213947217999485540274267128999136557\
857916996582044561209942357170883168897408979462193100442328212646760516992\
76969538013880020367035*q^253 - 
     8720674437311586759262867520480391938875517187589213646419996130325266\
618972137941468635705091051135102471492028474718279730740469000974275463117\
9539815853305328318832*q^254 + 
     2050730138693613947463553388667823093318030219582359910232544105882005\
091727819169629263996558523835159460568750984581828602490805593110661687059\
7358543174198567946030*q^255 - 
     4758214689968946006450889260932137837953439769416467169402798794879274\
339624773711387665780487804652069650907807910077589587410837305198076461077\
261015933394558342765*q^256 + 108906809306917150705924104367421274259812302\
123693764441749113275548766993821685822364767784873230268520954354663667526\
7268633925640830857366048973008236151898209555*q^257 - 
     2458247602607956383660089348290978615622304512755389296893248692796880\
462628563784348137751468326044638062866415320703033550964984971383642934793\
23598549909837679509*q^258 + 5470444249263199208667016885963424555530555963\
080510514600514762481626912142430871506380200784981111980846534949943244449\
5821507602863089738325268390541348238502808*q^259 - 
     1199752168615922782335426347474087757617115474391675551144203758877366\
974170131619494878921186538804798038774218933819554927654490425502492351128\
6460175654117010193*q^260 + 25921001786782022144318551578813018140816803556\
719838388854575227976597608336756658348003145480710152048760269051902136085\
06509125587228608526603981036998205538496*q^261 - 
     5514290238866169822865512756116664846126849668379131217754479729999508\
783236032102207977927534645360124765797477968417788211202714791227698947386\
32597984208015486*q^262 + 1154381314587709696736856698216810237859158645842\
973548220160294199663756123428967086029407300100281452045073729971798444435\
51588629207923492327561772022851119819*q^263 - 
     2376404985659431532252699740634711571914670373169240147744231442073121\
647412573416308101285570290543316846692617902452850350767929029273573220905\
9333905452171442*q^264 + 48064087723658691475457472849802493420454991664023\
920418266829639288905643330613713444297962833210946843526423066906498074551\
59946089049936809323878389545926441*q^265 - 
     9540480985095289751226879699523904836297793135800643367112372771899427\
958166585796777228104129252769141668696483816928485374193192220708648364626\
96908459143476*q^266 + 1855899950228294876221770801707240336406859425140205\
658451950574150315625692994705641166043435658837939909301225539991169211493\
51856152139033363676979654918999*q^267 - 
     3531559923631826954484504447513190977957868993568101706007769314506117\
118961494839895846259486620290589986619471441820075223191545793651155227712\
7315538494639*q^268 + 65571451411285107786894008293486939742453022016826953\
969217043236908207781156549768252958986848218215503394908536487322814425658\
81527288708713174614316881149*q^269 - 
     1183772008630453569725348283026759649042897121124077720079129402936573\
033685437080279308420647889020833318137243547296891236036242357644622196204\
169916099448*q^270 + 206717745356227659972681009079361253946156736833130874\
843229527771163344178833093286681716083494448816853615227485355395479990427\
060491391065666371351516875*q^271 - 
     3463682206714056198479722336736639937501931780079864421806279713322607\
192429048365445218330107117585777174014481492222431760967257801736200261755\
3608556418*q^272 + 54931040176076480513640807053436024935152795923208506309\
946258298832943906219144257908635261132939242367144430620243308900117930173\
22846051337358948886875*q^273 - 
     8033632959077039596153248872755518834687034965837137347419028773642809\
902052959496036422429111690240820013797499622383307898485881424375422168794\
22626596*q^274 + 1020128689565405394034274745308303790831030075950865985389\
302282878596401221808141946891892623669859860792561924329694269933552826887\
11042606610678907616*q^275 - 9146740609404474468048990831424186446511851208\
697388338725473862676912191329896585588736573799241420939197396857996199536\
486793648239521213674517983684*q^276 - 
     2549030860323223305254582803119275247581710186845698389025273133111247\
350480631230760665899400558458708355323357502177760078761642860839314681571\
68301*q^277 + 4224460001739869713102485945031520581454891111664045742922079\
410567166395004272547914954861019234451707293410872545351759280640001459136\
43037520223747*q^278 - 1478856077714213039331486880087609221227910676021048\
498046152083325033657109838728895718666668284778989310526760593184738350186\
30018772222987141779512*q^279 + 
     3984262136166054964239058316560333129223896347593311537013335457298584\
448644261796324183348054481428673727782231906053839979808366499795984536188\
3926*q^280 - 95185763970980781080620891956223086834392376444482340782536590\
334301611266740644117464401701535271290746820386912219903728053437245599508\
12830864790*q^281 + 2114138886021129167576548399231376302430075408792055854\
663304869947632369155321395758488227803047744156816212316456395331738080221\
221496304206881739*q^282 - 446102370239334207569701890418281085338610550945\
413777320904193638167773806352646034915949347760070948243283835267027229392\
606618729815143640588479*q^283 + 
     9048250542839995705645380099272275008721456329890802189540183994640862\
903664337785859202286662495714291399826199980064429656263011120051621074180\
8*q^284 - 17765831276514367517597152423555607461567922050379283805194086754\
052662527368466467512790578981073384718048265428398199974495767519028395738\
142255*q^285 + 339217489955535932045107417385433115405788125725615976092455\
083796508859614730143553129091986849777013222229477628297148902256456003975\
2264265049*q^286 - 63182130154091630199499498188013231056613604173445168459\
060306677412803808941845703936258536645622457684026974398371839845270616320\
7001581319076*q^287 + 11505181059984847787629716581953023238950868156864630\
040764826481927939863412464084620640534479464224549930802368579860019857137\
7473961032105464*q^288 - 20515351352343567587267757480201963785360215600942\
564857645487879987203892400681794006375959808820441569781655273584230873524\
673870320652868227*q^289 + 358656355589432983641144467049524871588102425620\
695022837402795587421959973301383558140332085117134386723761590876032340517\
6106545666052861535*q^290 - 61531277821112511592897117284338627609841651552\
342710418051175075819044022573732542429269032854934703888076846978344264677\
3960654958479748063*q^291 + 10366799164453026112650626903517932056655499308\
607227114766271092086700102555381472505292920994274333366479132411676810550\
3064550020854452849*q^292 - 17162121828910229491660740027862823787805112928\
453915969683809453737175139317972723140524785618801712952992010878916613517\
152805005481116136*q^293 + 279299209541844570658108172201068209582053262306\
907702641427467891212264268248751235271790020732453967389413810875261249599\
2892979586864810*q^294 - 44698802753327143664849853092770748993774564559365\
651905474474659692977716802557414206315968969545720155047687808132030892720\
9270991439378*q^295 + 70367653619665720574419925877883711009537843961752925\
465318930556486851746668353395225212900802822070150663263604202518559934048\
638035428*q^296 - 108993228014942742719693370695225174415232753742304336463\
207997685007804136195085019934437480837763498767750521760480709016298481383\
61683*q^297 + 1661318649920921990136381078104096392904553763901090477850070\
783461956349302330064811257484070133540763247571968469402903993959766603178*
      q^298 - 2492264402008262697663262081852284657849367756285670404404368\
22004895465629763748871779810324140974275298005804344076643345086749209139*
      q^299 + 3680185124050540611544196205543845321923015396684341831509582\
6855680170922786582577273103188419325447880068712609039698479012863513063*
      q^300 - 5349513504914886737415812541428843799852390595010314648578619\
417315519494169447976130797438466334069525802964958061497798615164048097*
      q^301 + 7655128624827855618600266320697406787239824078981965771606672\
00707275378859267168280864149945016842581834089069693682943816421346830*
      q^302 - 1078449974488511370222086867926413814621307925918944978860484\
92432539019175409324602898569425009223474813898905423906157720135831817*
      q^303 + 1495770280335387838402815726371840178845098178297845755632766\
8218684963656971978134017105285449759709616823374779822948633246828752*q^304 \
- 2042436302659992866542753208967279422255525748495929931851226939215688373\
029231776315646154282270342351886550383507256505814122350*q^305 + 
     2745656666972809454614886187930724827500787701217092889629914736001726\
75524322044441543642123804735321805880637572934045814918172*q^306 - 
     3633691248872600617375601009574989722853556466750577199834323285252697\
6604653847265628789151137441937160200744724358332952926925*q^307 + 
     4734117622140618697565883985574738381033222816108228636402277618821828\
040767391254919781105101930864009816415784248971036244082*q^308 - 
     6071555949302043459143976243738459152955955224951036141390959771728070\
12275190416338887777486320556354713945004256839159649717*q^309 + 
     7664918084712989158625106827557367374844264022526121785534577976814036\
7682565602159769597113284887814215828425386661199711986*q^310 - 
     9524329668515985719420200917352480928497378823120380199572998935445243\
216648868793118330976670918416349480949490627354807278*q^311 + 
     1164796275146508423695940782168631411589544582159866650956435398588593\
425868440802705677206045041520934630030605576764683177*q^312 - 
     1401909842736146604875092618287203359784108276804420569772296606825541\
23464864919913309198663514346494789246878624675148362*q^313 + 
     1660379870524558658507863699416863568543758025485048289993655334377035\
5595065952067963686880860558086080172586038596862682*q^314 - 
     1934958844570941652943799440248450142430704004840009516836390480086384\
908606135552882439193244737423468113760755041093939*q^315 + 
     2218551795561309978083777851356097761647526681037515833104491682750968\
65183751664478107425996637042502991657551991078917*q^316 - 
     2502388675193245290782171207198719181398208945747426926297789745560346\
7745167444928975240372399735268476567306452779888*q^317 + 
     2776375967052516763955727187090317647695036465756060771920971014514647\
643941124432364876276749943327006003686769577197*q^318 - 
     3029620908415504210053044250218202858295414019959709130681796011698175\
92589795792168601958010892908857043247363432089*q^319 + 
     3251099342318887893296015204195937755355489059668430022712823388143625\
4146025621629744675806684073277725426149666635*q^320 - 
     3430416307771669724544653394061071827959717356977223133865979539553959\
356309156084069550667259961636272946216096668*q^321 + 
     3558590515551333814922474938259875132261022876073026686387997943562845\
91238748390579314769558680952863240783952198*q^322 - 
     3628783202317129546132188885567176670605749445643521937266428754438116\
2976070356135830183542030861464680494373329*q^323 + 
     3636891051514269453007239744470299496200295120134477562688434595292079\
206578723151725839121039068963581770569289*q^324 - 
     3581933063564424145573252098888806850549621017982569284296344022517985\
17476318494167671004618429519460540284621*q^325 + 
     3466181827091822346198533026082932219715845151250380153573681938998760\
7113315265322634087925436757417220787829*q^326 - 
     3295018141286278096159428172751498030915079684248614721306359249790147\
866294727604601764648952171827225402878*q^327 + 
     3076520412503111352353473492429833806702158222255471566694943224165020\
10090539627508797756912714047707438454*q^328 - 
     2820831877675808812219154922202487272974956154516792664565486923654130\
5612096013970047597900406120038988013*q^329 + 
     2539374667556383977146483065525886013756216493351613061709934181630960\
992384639325851023017460925658441196*q^330 - 
     2243996073795203799606494213267807079929696748235812923303658557567177\
29428222950994541401175635253322654*q^331 + 
     1946136805783702598542329898996230680487139591963895114098098630619054\
1972326537171027907966530010196288*q^332 - 
     1656103233341942507908690502455130812101150324891816287960156686633822\
345339824730624537029110624150212*q^333 + 
     1382507369805282312132038279011463263109200027591143880171452111906490\
59028806699655409305683448927371*q^334 - 
     1131913059089287515578919074103535414136531662526075146161088084449934\
6786413957693461232333331537474*q^335 + 
     9086988253181620160510173793528708627063277972835849282768998716196642\
18734759879157786699020602159*q^336 - 
     7151215414837334878859401470841316490872468459003857478275705221899861\
6598438127408376900690105254*q^337 + 
     5515441685558451013381124224011580601059835662133783775477625125357655\
651464121050603214023807626*q^338 - 
     4167776904417650969594456611686839824138717547998067570596174100784680\
42569038648720762360798963*q^339 + 
     3084828225998170748058242226995859908969013126066729698874846075033767\
1130173465979447667919576*q^340 - 
     2235803907898851069303657977847712009015920487587957328836042427682137\
215834850815159821157284*q^341 + 
     1586285922290367371305379911642523226247870480727138982912176466833810\
76676345838738632614565*q^342 - 
     1101381620786005191187913634738448607160804627559931453423804345418794\
6789797574530320797877*q^343 + 
     7481019581911140304439105106599477060178990772154230728846046081262641\
06560746592071305246*q^344 - 4969383825389606202739379509747116542201257346\
0324782457479804296383097852745369210686020*q^345 + 
     3227075178677337686782362252486207270250569071979170019547225990813963\
412618808468477981*q^346 - 204795262167227531448057020830629723155589213485\
590786395291447306295559711808129390435*q^347 + 
     1269602024875365394311062990930946631391164742505966182332569642521271\
9283494501886993*q^348 - 76855947189346932077474541733567316345568957551421\
2474013183601312289097721179498709*q^349 + 
     4541162738592574252413691656055324736651913184074137685166742097869342\
6698073929059*q^350 - 26178554995887133118505395744458886033891124911291310\
74843037276917077007141717166*q^351 + 
     1471681508356273874242146394516794000358583791977903753096894590764832\
31865737399*q^352 - 8064227058533324582088889346722794451377794080495649215\
814795649834293112189641*q^353 + 
     4305004727233411610780408995823747460258092675023525105417125101978957\
36169779*q^354 - 2237778206321483962995196491687854611441702746924807780435\
4370454863224922233*q^355 + 11320147691287339407983789009028979112130530047\
29911581483104474210587661062*q^356 - 
     5569621128562054025350383997073546384210135362183710726908899691306510\
3288*q^357 + 26636146825557829851603215112656923958411731676318324337021845\
15166442751*q^358 - 1237396299724012361983629868418985136272747050854367071\
89064163875629715*q^359 + 5580100835751471029457614555694099244482913162819\
327024635730900945581*q^360 - 244094887308669421307190762412475434615465849\
118734725030645429270568*q^361 + 
     10349713714179559499909006190859992626403934606806655465125889859601*
      q^362 - 4250119160506710159081879204235952260907227517231648281405611\
03375*q^363 + 1688907381083065114210798867439772010643692383448773436424044\
2053*q^364 - 6488557394609699340862046921895207259820258099937107142130090\
85*q^365 + 24077327384091603713413715870781254244124375459117013073906055*
      q^366 - 862062065820610606352618243017732687103626894788277419205552*
      q^367 + 29748187376454803427104109069110261737233780618970565413914*
      q^368 - 988238632287636234308696467854004668919129155760516804113*
      q^369 + 31564031286707754965458098006233607497910963199748546144*
      q^370 - 967966849309859679038831774402629513973347927516353604*q^371 + 
     28459489823476329845651580977784399850994456892395448*q^372 - 
     800941888523475930663223691445539938277083504147816*q^373 + 
     21539299170627995054113484746127607198652961335032*q^374 - 
     552460229601423982598464635200250207109475504500*q^375 + 
     13486990459771744658372657915376964752400938992*q^376 - 
     312673888001215646570160815628348014824954372*q^377 + 
     6866689797379354103662175153537328726042536*q^378 - 
     142456265454118317105724268226132335421664*q^379 + 
     2783269219666683609265242395917830424032*q^380 - 
     51034835708611009280287623210099897632*q^381 + 
     874822403886444679587369590734472640*q^382 - 
     13956734276940587316527789080595120*q^383 + 
     206177144707630629316048505768128*q^384 - 
     2803600188068938385008601586688*q^385 + 
     34848770731854684115671366592*q^386 - 
     392693696652148743794205952*q^387 + 3971494979551414775336064*q^388 - 
     35603770562709962518784*q^389 + 278511858036606800640*q^390 - 
     1862282156984845568*q^391 + 10348325666349568*q^392 - 
     45876668844032*q^393 + 152119615488*q^394 - 335351808*q^395 + 
     368640*q^396)^2;

